Characterizing Observed Extra Mixing Trends in Red Giants using the Reduced Density Ratio from Thermohaline Models

Observations show an almost ubiquitous presence of extra mixing in low-mass upper giant branch stars. The most commonly invoked explanation for this is thermohaline mixing. One-dimensional stellar evolution models include various prescriptions for thermohaline mixing, but the use of observational data directly to discriminate between thermohaline prescriptions has thus far been limited. Here, we propose a new framework to facilitate direct comparison: Using carbon-to-nitrogen measurements from the SDSS-IV APOGEE survey as a probe of mixing and a fluid parameter known as the reduced density ratio from one-dimensional stellar evolution programs, we compare the observed amount of extra mixing on the upper giant branch to predicted trends from three-dimensional fluid dynamics simulations. Using this method, we are able to empirically constrain how mixing efficiency should vary with the reduced density ratio. We find the observed amount of extra mixing is strongly correlated with the reduced density ratio and that trends between reduced density ratio and fundamental stellar parameters are robust across choices for modeling prescription. We show that stars with available mixing data tend to have relatively low density ratios, which should inform the regimes selected for future simulation efforts. Finally, we show that there is increased mixing at low reduced density ratios, which is consistent with current hydrodynamical models of thermohaline mixing. The introduction of this framework sets a new standard for theoretical modeling efforts, as validation for not only the amount of extra mixing, but trends between the degree of extra mixing and fundamental stellar parameters is now possible.

==> figures/Nu_R0_model_comparison.py <==
import numpy as np
from scipy import optimize as opt
import matplotlib
from matplotlib import pyplot as plt
from palettable.colorbrewer.qualitative import Dark2_4
plt.style.use('apj.mplstyle')

golden_ratio = (1+np.sqrt(5))/2

def rfromR(R0, tau):
    """
    Calculates the "reduced density ratio" r from the actual density ratio R0.
    See Brown et al. 2013 Eq. 11
    """
    return (R0 - 1.0) / (-1.0 + 1.0 / tau)


def Rfromr(r, tau):
    return 1.0 + r * (-1.0 + 1.0 / tau)


def lamguess(pr, tau, R0):
    """
    Guesses lamda_FGM (growth rate of the fastest-growing mode) according to Brown et al. 2013 Appendix B
    """
    r = rfromR(R0, tau)
    if r < tau:
        return np.sqrt(pr) - pr * np.sqrt(1.0 + tau / pr)
    else:
        if r > 0.5:
            return 2.0 * pr * (tau / pr) * ((1.0 / 3.0) * (1.0 - r)) ** (3.0 / 2.0) / (
                    1.0 - (1.0 - r) * (1.0 + tau / pr) / 3.0)
        else:
            return np.sqrt(pr * tau / r) - pr * np.sqrt(1 + tau / pr)


def k2guess(pr, tau, R0):
    """
    Guesses the wavenumber (squared) of the fastest-growing mode, see the docstring for lamguess above
    """
    r = rfromR(R0, tau)
    if r < tau:
        return (1.0 + tau / pr) ** (-0.5) - np.sqrt(pr) * (1.0 + (tau / pr) * (1.0 + tau / pr) ** (-2.0))
    else:
        if r > 0.5:
            return np.sqrt((1.0 - r) / 3.0)
        else:
            return np.sqrt((1.0 + tau / pr) ** (-0.5) - 2.0 * np.sqrt(r * tau / pr) * (1.0 + tau / pr) ** (-5.0 / 2.0))


def eq1(lam, k2, pr, tau, R0):
    """
    This function, as well as the next three functions (eq2, fun, and jac) are needed by gaml2max for calculating the
    fastest-growing mode's growth rate and wavenumber according to Sec. 4.1 of Brown et al. 2013
    """
    b2 = k2 * (1.0 + pr + tau)
    b1 = k2 ** 2.0 * (tau * pr + pr + tau) + pr * (1.0 - 1.0 / R0)
    b0 = k2 ** 3.0 * tau * pr + k2 * pr * (tau - 1.0 / R0)
    return lam ** 3.0 + b2 * lam ** 2.0 + b1 * lam + b0


def eq2(lam, k2, pr, tau, R0):
    c2 = 1.0 + pr + tau
    c1 = 2.0 * k2 * (tau * pr + tau + pr)
    c0 = 3.0 * k2 ** 2.0 * tau * pr + pr * (tau - 1.0 / R0)
    return c2 * lam ** 2.0 + c1 * lam + c0


def fun(x, pr, tau, R0, passk1=False):  # returns f(x) where f = [eq1, eq2] and x = [lam, k2]
    if passk1:  # if x[1] is k instead of k^2
        return [eq1(x[0], x[1] ** 2.0, pr, tau, R0), eq2(x[0], x[1] ** 2.0, pr, tau, R0)]
    else:
        return [eq1(x[0], x[1], pr, tau, R0), eq2(x[0], x[1], pr, tau, R0)]


def jac(x, pr, tau, R0, passk1=False):  # jacobian of fun(x)
    lam = x[0]
    if passk1:  # is x[1] k or k^2?
        k2 = x[1] ** 2.0
    else:
        k2 = x[1]
    b2 = k2 * (1.0 + pr + tau)
    db2dk2 = 1.0 + pr + tau  # derivative of b2 wrt k2
    b1 = k2 ** 2.0 * (tau * pr + pr + tau) + pr * (1.0 - 1.0 / R0)
    db1dk2 = 2.0 * k2 * (tau * pr + pr + tau)
    b0 = k2 ** 3.0 * tau * pr + k2 * pr * (tau - 1.0 / R0)
    db0dk2 = 3.0 * k2 ** 2.0 * tau * pr + pr * (tau - 1.0 / R0)

    j11 = 3.0 * lam ** 2.0 + 2.0 * b2 * lam + b1  # d(eq1)/dlam
    j12 = lam ** 2.0 * db2dk2 + lam * db1dk2 + db0dk2  # d(eq1)/dk2
    if passk1:
        j12 = j12 * 2.0 * x[1]  # d(eq1)/dk = d(eq1)/dk2 * dk2/dk

    c2 = 1.0 + pr + tau
    c1 = 2.0 * k2 * (tau * pr + tau + pr)
    dc1dk2 = c1 / k2
    c0 = 3.0 * k2 ** 2.0 * tau * pr + pr * (tau - 1.0 / R0)
    dc0dk2 = 6.0 * k2 * tau * pr

    j21 = 2.0 * c2 * lam + c1
    j22 = lam * dc1dk2 + dc0dk2
    if passk1:
        j22 = j12 * 2.0 * x[1]
    return [[j11, j12], [j21, j22]]


def gaml2max(pr, tau, R0):
    """
    Uses scipy.optimize.root with the above functions to find lambda_FGM and l^2_FGM.
    See section 4.1 of Brown et al. 2013
    """
    sol = opt.root(fun, [lamguess(pr, tau, R0), k2guess(pr, tau, R0)], args=(pr, tau, R0), jac=jac, method='hybr')
    x = sol.x
    if sol.x[1] < 0:  # if a negative k^2 is returned, then try again but solve for k instead of k^2
        sol = opt.root(fun, [lamguess(pr, tau, R0), np.sqrt(k2guess(pr, tau, R0))], args=(pr, tau, R0, True), jac=jac,
                       method='hybr')
        test = fun(sol.x, pr, tau, R0, True)
        if np.allclose(test, np.zeros_like(test)) == False:
            raise ValueError("gaml2max is broken!")
        x = sol.x
        x[1] = x[1] ** 2.0  # whatever calls gaml2max expects k^2, not k
    # sol = opt.root(fun, [lamguess(pr, tau, R0), 4.0*k2guess(pr, tau, R0)], args=(pr, tau, R0), jac=jac, method='hybr')
    # if sol.x[1]<0:
    # raise ValueError("gaml2max settled on a negative l2!")
    # return sol.x
    return x


def HG19_eq32(w, pr, tau, R0, HB, CH=1.66):
    """
    Simply evaluates Eq. (32) in Harrington & Garaud 2019.
    Specifically, evaluates LHS - RHS (so it should evaluate to zero if w is the solution)

    Parameters
    ----------
    w: w_f in the equation
    pr: Prandtl number, used to calculate lambda_f and l_f
    tau: ratio of diffusivities, used to calculate lambda_f and l_f
    R0: density ratio, used to calculate lambda_f and l_f
    HB: Lorentz force coefficient
    CH: fitting parameter

    Returns
    -------
    LHS - RHS of Eq. (32)
    """

    lamhat, l2hat = gaml2max(pr, tau, R0)
    lhat = np.sqrt(l2hat)
    LHS = 0.5 * w**2.0 - HB
    RHS1 = (CH*lamhat/(0.42*lhat))**1.5
    RHS2 = np.sqrt(w)
    #print(w)
    return LHS - (RHS1*RHS2)
    # return 0.5 * w**2.0 - HB - (CH*lamhat/(0.42*lhat))**1.5 * np.sqrt(w)


def dEQ32dw(w, pr, tau, R0, HB, CH=1.66):
    """
    Derivative with respect to w of the function HG19_eq32 above. For list of inputs, see HG19_eq32.
    Where HG19_eq32 evaluates F(w) = LHS - RHS (LHS and RHS of Eq. 32), so that
    F(w) = 0 for the solution w, this function returns dF/dw for use in root-finding algorithm
    """

    lamhat, l2hat = gaml2max(pr, tau, R0)
    lhat = np.sqrt(l2hat)
    return w - 0.5 * (CH*lamhat/(0.42*lhat))**1.5 / np.sqrt(w)


def w_f_HG19(pr, tau, R0, HB, CH=1.66):
    """
    Uses a root-finding algorithm to solve EQ32 in HG19 for w

    Parameters
    ----------
    pr: Prandtl number, used to calculate lambda_f and l_f
    tau: ratio of diffusivities, used to calculate lambda_f and l_f
    R0: density ratio, used to calculate lambda_f and l_f
    HB: Lorentz force coefficient
    CH: fitting parameter

    Returns
    -------
    w: the shear velocity that solves Eq. 32
    """

    lamhat, l2hat = gaml2max(pr, tau, R0)
    lhat = np.sqrt(l2hat)
    # the following is a terrible initial guess
    # w0 = np.sqrt(2.0*HB)
    w0 = max(np.sqrt(2.0*HB), 2.0 * np.pi * lamhat/lhat)
    # if HB > 1.0:
        # w0 = np.sqrt(2.0*HB)
    # else:
        # w0 = 2.0**(2.0/3.0) * CH*lamhat/(0.42*lhat)
    result = opt.root_scalar(HG19_eq32, args=(pr, tau, R0, HB, CH), x0=w0, fprime=dEQ32dw)
    root = result.root
    if root > 0:
        return result
    else:
        w1 = 10.0 * CH**1.5 * (np.sqrt(2.0*HB) + 2.0 * np.pi * lamhat/lhat)
        try:
            result = opt.root_scalar(HG19_eq32, args=(pr, tau, R0, HB, CH),
                                     bracket=[0.0, w1])
        except ValueError:
            print("w1 = ", w1)
            print("CH = ", CH)
            raise
        return result


def NuC_from_w(tau, w, lamhat, l2hat, KB=1.24):
    return 1 + KB * w ** 2.0 / (tau * (lamhat + tau * l2hat))


def NuC_Brown_model(pr, tau, R0):
    C_brown = 7.0096  # the C in Brown et al. 2013 Eq. 31 (they did a chi-squared it and got this value)
    lamhat, l2hat = gaml2max(pr, tau, R0)
    return 1 + C_brown**2 * lamhat**2 / (tau * l2hat * (lamhat + tau*l2hat))


def NuC_Traxler_model(pr, tau, R0):
    """
    Evaluates Brown et al. 2013 Eq. 17
    """
    r = rfromR(R0, tau)
    a_Traxler = 101
    b_Traxler = 3.6
    c_Traxler = 1.1
    g_Traxler = a_Traxler * np.exp(-b_Traxler*r) * (1 - r)**c_Traxler
    return 1 + np.sqrt(pr/tau)*g_Traxler


def NuC_Kippenhahn_model(tau, R0, alpha_th):
    return 1.0 + (3/2)*alpha_th/(tau*R0)

def plot_parameterizations(ax, r_models_min=10**(-3.8), r_models_max=10**(-2.7)):
    Pr = 1e-6
    tau = 1e-6
    rs = np.logspace(-5, 0)
    R0s = Rfromr(rs, tau)

    NuC_Traxler = NuC_Traxler_model(Pr, tau, R0s)
    NuC_Brown = np.array([NuC_Brown_model(Pr, tau, r0) for r0 in R0s])
    NuC_Kippenhahn_Cp2 = NuC_Kippenhahn_model(tau, R0s, 2.0)

    HB1 = 1e-7
    HB2 = 1e-6
    wfs_HG19_HB1 = [w_f_HG19(Pr, tau, r0, HB1).root for r0 in R0s]
    NuCs_HG19_HB1 = np.zeros_like(wfs_HG19_HB1)
    wfs_HG19_HB2 = [w_f_HG19(Pr, tau, r0, HB2).root for r0 in R0s]
    NuCs_HG19_HB2 = np.zeros_like(wfs_HG19_HB2)
    for i in range(len(wfs_HG19_HB1)):
        lamhat, l2hat = gaml2max(Pr, tau, R0s[i])
        NuCs_HG19_HB1[i] = NuC_from_w(tau, wfs_HG19_HB1[i], lamhat, l2hat)
        NuCs_HG19_HB2[i] = NuC_from_w(tau, wfs_HG19_HB2[i], lamhat, l2hat)

    #Plot nice background shading
    N = 100
    vmin, vmax = np.log10(r_models_min), np.log10(r_models_max)
    color_spots = np.linspace(vmin, vmax, N)
    y_spots = np.linspace(-1, 7, 2)
    xx, yy = np.meshgrid(color_spots, y_spots)
    color = xx
    ax.imshow(color, extent=(vmin, vmax, -1, 7, ),\
              cmap='viridis', vmin=vmin, vmax=vmax,\
              alpha=0.5, interpolation='bicubic', aspect=0.7/golden_ratio)

    #Plot lines
    ax.plot(np.log10(rs), np.log10(NuC_Brown-1),  c=Dark2_4.mpl_colors[1], label='Brown 13', lw=2)
    ax.plot(np.log10(rs), np.log10(NuC_Kippenhahn_Cp2-1), c=Dark2_4.mpl_colors[0], label=r'Kippenhahn ($\alpha_{\rm{th}} = 2$)', lw=2)
    ax.plot(np.log10(rs), np.log10(NuCs_HG19_HB2-1), c=Dark2_4.mpl_colors[2], label=r'HG19 ($H_B = 10^{-6}$)', lw=2, zorder=1)
    yticks = [-1, 1, 3, 5, 7]
    xticks = [-5, -3, -1]
    ax.set_xticks(xticks)
    ax.set_yticks(yticks)
    ax.set_xticklabels([r'$10^{{{}}}$'.format(t) for t in xticks])
    ax.set_yticklabels([r'$10^{{{}}}$'.format(t) for t in yticks])
    ax.set_xlim(-5, 0)
    ax.set_ylim(-1, 7)
    ax.set_xlabel(r'$r$')
    ax.set_ylabel(r'$D_{\rm{th}}/\kappa_\mu$')
    ax.legend(fontsize=7.5, frameon=True)


if __name__ == "__main__":
    figsize=(3.25, 3.25/golden_ratio)
    figure = plt.figure(figsize=figsize)
    ax = figure.add_subplot(1,1,1)

    ax = plot_parameterizations(ax)

    figure.savefig('Nu_models_comparison.pdf', bbox_inches='tight', dpi=600, figsize=figsize)
    figure.savefig('Nu_models_comparison.png', bbox_inches='tight', dpi=600, figsize=figsize)
#    plt.show()


==> figures/generate_figures.sh <==
#!/bin/bash
python3 Nu_R0_model_comparison.py
python3 publication_mesa_r.py
python3 publication_mixing_vs_r.py
python3 publication_punchline.py
python3 publication_resolution_test.py


==> figures/make_obs_mesa_file.py <==
import glob
import numpy as np

base_obs_file = 'mixing_vs_r/scratchtableforEvan_figD.txt'
output_file = 'mixing_vs_r/observed_mixing_and_r.csv'

data = np.genfromtxt("./mixing_vs_r/scratchtableforEvan_figD.txt", skip_header=4)
csvfiles = glob.glob('mesa_spread/*.csv')

M = data[:,0]
feh = data[:,1]
mixing_apk = data[:,2]
mixing_shet = data[:,3]

rs = np.zeros((4, len(mixing_apk)))
R0s = np.zeros((4, len(mixing_apk)))
taus = np.zeros((4, len(mixing_apk)))


for fname in csvfiles:
    if 'Brown' in fname:
        i = 0
    elif 'coeff1.0e-01' in fname:
        i = 1
    elif 'coeff2.0e+00' in fname:
        i = 2
    elif 'coeff7.0e+02' in fname:
        i = 3


    data = np.genfromtxt(fname, delimiter=',', skip_header=1)
    mesa_M = data[:,0]
    mesa_FeH = data[:,1]
    mesa_r = data[:,3]
    mesa_R0 = data[:,4]
    mesa_tau = data[:,5]

    for j in range(len(M)):
        goodval = (mesa_M == M[j])*(mesa_FeH == feh[j])
        if np.sum(goodval) == 1:
            rs[i,j] = mesa_r[goodval]
            R0s[i,j] = mesa_R0[goodval]
            taus[i,j] = mesa_tau[goodval]
        else:
            rs[i,j] = np.nan
            R0s[i,j] = np.nan
            taus[i,j] = np.nan

data = []

for i in range(len(M)):
    this_data = [M[i], feh[i], mixing_apk[i], mixing_shet[i],]
    this_data += [rs[j,i] for j in range(4)]
    this_data += [R0s[j,i] for j in range(4)]
    this_data += [taus[j,i] for j in range(4)]
    data.append(this_data)
    print(data[-1])
header = "{:>21s}".format("M") + (15*"{:>23s}").format("Fe/H", "DeltaCN_corr_APOKASC", "DeltaCN_corr_Shetrone", \
        "r_brown_1", "r_kip_0.1", "r_kip_2", "r_kip_700",\
        "R0_brown_1", "R0_kip_0.1", "R0_kip_2", "R0_kip_700",\
        "tau_brown_1", "tau_kip_0.1", "tau_kip_2", "tau_kip_700")

np.savetxt(output_file, data, '%22.10f', delimiter=',', header=header)

print(rs)


==> figures/publication_mesa_r.py <==
import pathlib
import glob

import numpy as np
import matplotlib
import matplotlib.pyplot as plt

plt.style.use('apj.mplstyle')

fig = plt.figure(figsize=(6.5, 6.5))
ax1  = fig.add_axes((0.1, 0.55, 0.35, 0.35))
ax2  = fig.add_axes((0.55, 0.55, 0.35, 0.35))
ax3  = fig.add_axes((0.1, 0.1, 0.35, 0.35))
ax4  = fig.add_axes((0.55, 0.1, 0.35, 0.35))
cax = fig.add_axes((0.1, 0.96, 0.80, 0.04))

axs = [ax1, ax2, ax3, ax4]

vmin = -3.8
vmax = -2.7


csvfiles = glob.glob('mesa_spread/*.csv')
norm = matplotlib.colors.Normalize(vmin=vmin, vmax=vmax)
sm = plt.cm.ScalarMappable(cmap='viridis', norm=norm)
sm.set_array([])

norm_g = matplotlib.colors.Normalize(vmin=vmin + 0.5, vmax=vmax)
sm_g = plt.cm.ScalarMappable(cmap='Greys', norm=norm)
sm_g.set_array([])

for fname in csvfiles:
    if 'Brown' in fname:
        i = 0
        tag = 'Brown'
    elif 'coeff1.0e-01' in fname:
        i = 1
        tag = r'Kipp, $\alpha_{\rm{th}} = 0.1$'
    elif 'coeff2.0e+00' in fname:
        i = 2
        tag = r'Kipp, $\alpha_{\rm{th}} = 2$'
    elif 'coeff7.0e+02' in fname:
        i = 3
        tag = r'Kipp, $\alpha_{\rm{th}} = 700$'

    ax= axs[i]

    data = np.genfromtxt(fname, delimiter=',', skip_header=1)
    M = data[:,0]
    FeH = data[:,1]
    r = data[:,3]

    ff, mm = np.meshgrid(np.unique(FeH), np.unique(M))
    rr = np.zeros_like(ff)
    rr[:] = np.nan
    for i in range(len(M)):
        rr[(mm == M[i])*(ff == FeH[i])] = r[i]

    bbox_props = dict(ec="k", alpha=1, fc="w", linewidth=0.8, pad=2)
#    bbox_props = dict(boxstyle="round", fc="w", ec="0.5", alpha=0.75)
    ax.text(0.0128, 1.0125, tag, ha="left", va="bottom", size=11, transform=ax.transAxes, bbox=bbox_props)

#    mm, tt = np.meshgrid(np.unique(mesh), np.unique(time))
#    rr = np.zeros_like(tt)
#    rr[:] = np.nan
#    for i in range(len(mesh)):
#        rr[(mm == mesh[i])*(tt == time[i])] = r[i]


    ax.fill_between([0.8, 1.8], -1.5, 0.5, color='lightgrey')
    ax.pcolormesh(mm, ff, np.log10(rr), vmin=vmin, vmax=vmax, shading='nearest', rasterized=True)

    for i in range(len(M)):
        ax.text(M[i], FeH[i], '{:.2f}'.format(np.log10(r[i])), ha='center', va='center', size=9, color=sm_g.to_rgba(np.log10(r[i])))

    
    ax.set_xticks((0.9, 1.1, 1.3, 1.5, 1.7))
    ax.set_yticks((-1.2, -0.8, -0.4, 0.0, 0.4))
    ax.set_xlim(0.8, 1.8)
    ax.set_ylim(-1.5, 0.5)
    ax.invert_xaxis()
ax3.set_xlabel(r'Mass ($M_{\odot}$)')
ax4.set_xlabel(r'Mass ($M_{\odot}$)')
ax1.set_ylabel('[Fe/H]')
ax3.set_ylabel('[Fe/H]')


cbar = matplotlib.colorbar.ColorbarBase(cax, cmap=matplotlib.cm.get_cmap('viridis'), norm=norm, orientation='horizontal', ticklocation='top')
cbar.set_label(r'$\log_{10}(r)$')

fig.savefig('mesa_r_spread.png', dpi=600, bbox_inches='tight')
fig.savefig('mesa_r_spread.pdf', dpi=600, bbox_inches='tight')




==> figures/publication_mixing_vs_r.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
from palettable.colorbrewer.qualitative import Dark2_3
plt.style.use('./apj.mplstyle')

data = np.genfromtxt("./mixing_vs_r/observed_mixing_and_r.csv", skip_header=1, delimiter=',')

M = data[:,0]
feh = data[:,1]
mixing_apk = data[:,2]
mixing_shet = data[:,3]
r_brown = data[:,4]
r_kip_low = data[:,5]
r_kip_med = data[:,6]
r_kip_hi  = data[:,7]

norm = matplotlib.colors.Normalize(vmin=feh.min(), vmax=feh.max())
sm = plt.cm.ScalarMappable(cmap='plasma', norm=norm)
sm.set_array([])

fig = plt.figure(figsize=(6.5, 4))
ax1 = fig.add_axes((0.00, 0.53, 0.45, 0.4))
ax2 = fig.add_axes((0.55, 0.53, 0.45, 0.4))
ax3 = fig.add_axes((0.00, 0.00, 0.45, 0.4))
ax4 = fig.add_axes((0.55, 0.00, 0.45, 0.4))
axs = [[ax1, ax2], [ax3, ax4]]

cax = fig.add_axes((0, 0.95, 1, 0.04)) 

for i in range(4):
    j = i % 2
    k = i // 2
    if i == 0:
        r = r_brown
        tag = 'Brown'
    elif i == 1:
        r = r_kip_low
        tag = r'Kipp, $\alpha_{\rm{th}} = 0.1$'
    elif i == 2:
        r = r_kip_med
        tag = r'Kipp, $\alpha_{\rm{th}} = 2$'
    elif i == 3:
        r = r_kip_hi
        tag = r'Kipp, $\alpha_{\rm{th}} = 700$'
    kwargs = {'edgecolor' : 'k'}
    for m in range(len(M)):
        #        axs[k][j].scatter(np.log10(r[m]), mixing_shet[m], marker='s', color=sm.to_rgba(feh[m]), label='Shetrone', **kwargs)
        #        axs[k][j].scatter(np.log10(r[m]), mixing_apk[m], marker='o', color=sm.to_rgba(feh[m]), label='APOKASC', **kwargs)
        axs[k][j].scatter(r[m], mixing_shet[m], marker='s', color=sm.to_rgba(feh[m]), label='Shetrone', **kwargs)
        axs[k][j].scatter(r[m], mixing_apk[m], marker='o', color=sm.to_rgba(feh[m]), label='APOKASC', **kwargs)
        if i == 0 and m == 0:
            axs[k][j].legend(loc='center right', fontsize=8)
    axs[k][j].text(0.98, 0.98, tag, ha='right', va='top', transform=axs[k][j].transAxes, fontsize=9)
    axs[k][j].set_xlim(10**(-3.9), 10**(-2.45))
    axs[k][j].set_ylim(-0.05, 0.7)
    axs[k][j].set_xscale('log')


cbar = matplotlib.colorbar.ColorbarBase(cax, cmap=matplotlib.cm.get_cmap('plasma'), norm=norm, orientation='horizontal', ticklocation='top')
cbar.set_label(r'[Fe/H]')

axs[1][1].set_xlabel(r'$r$')
axs[1][0].set_xlabel(r'$r$')
axs[0][0].set_ylabel(r'$\Delta$ [C/N]$_{\rm corr}$')
axs[1][0].set_ylabel(r'$\Delta$ [C/N]$_{\rm corr}$')

fig.savefig('mixing_vs_r.png', dpi=300, bbox_inches='tight')
fig.savefig('mixing_vs_r.pdf', dpi=300, bbox_inches='tight')


==> figures/publication_punchline.py <==
import numpy as np
from scipy import optimize as opt
import matplotlib
import matplotlib.pyplot as plt
from palettable.colorbrewer.qualitative import Dark2_4
plt.style.use('./apj.mplstyle')

from Nu_R0_model_comparison import plot_parameterizations

data = np.genfromtxt("./mixing_vs_r/scratchtableforEvan_figD.txt", skip_header=4)

M = data[:,0]
feh = data[:,1]
mixing_apk = data[:,2]
mixing_shet = data[:,3]
r = r_brown = data[:,4]

norm = matplotlib.colors.Normalize(vmin=feh.min(), vmax=feh.max())
sm = plt.cm.ScalarMappable(cmap='plasma', norm=norm)
sm.set_array([])

fig = plt.figure(figsize=(6.5, 2))
ax1 = fig.add_axes((0.00, 0.00, 0.45, 1.00))
ax2 = fig.add_axes((0.55, 0.00, 0.45, 0.92))
cax = fig.add_axes((0.55, 0.95, 0.45, 0.04)) 

plot_parameterizations(ax1)


#fig 4 reproduction
kwargs = {'edgecolor' : 'k'}
for m in range(len(M)):
    ax2.scatter(r[m], mixing_shet[m], marker='s', color=sm.to_rgba(feh[m]), label='Shetrone', **kwargs)
    ax2.scatter(r[m], mixing_apk[m], marker='o', color=sm.to_rgba(feh[m]), label='APOKASC', **kwargs)
    if m == 0:
        ax2.legend(loc='lower right', fontsize=8)
ax2.text(0.98, 0.98, '(Brown model)', ha='right', va='top', transform=ax2.transAxes, fontsize=9)
ax2.set_xlim(1e-5, 1)
ax2.set_ylim(-0.05, 0.7)
ax2.set_xscale('log')

cbar = matplotlib.colorbar.ColorbarBase(cax, cmap=matplotlib.cm.get_cmap('plasma'), norm=norm, orientation='horizontal', ticklocation='top')
cbar.set_label(r'[Fe/H]')

ax1.set_xlabel(r'$r$')
ax2.set_xlabel(r'$r$')
ax2.set_ylabel(r'$\Delta$ [C/N]$_{\rm corr}$')


fig.savefig('punchline.png', dpi=300, bbox_inches='tight')
fig.savefig('punchline.pdf', dpi=300, bbox_inches='tight')






==> figures/publication_resolution_test.py <==
import pathlib
import glob
import re

import numpy as np
import matplotlib
import matplotlib.pyplot as plt

def natural_sort(iterable, reverse=False):
    """
    Sort alphanumeric strings naturally, i.e. with "1" before "10".
    Based on http://stackoverflow.com/a/4836734.

    Taken from dedalus/tools/general.py
    """

    convert = lambda sub: int(sub) if sub.isdigit() else sub.lower()
    key = lambda item: [convert(sub) for sub in re.split('([0-9]+)', str(item))]

    return sorted(iterable, key=key, reverse=reverse)

plt.style.use('./apj.mplstyle')

fig = plt.figure(figsize=(6.5, 6.5))
ax1  = fig.add_axes((0.00, 0.64, 0.28, 0.25))
ax2  = fig.add_axes((0.36, 0.64, 0.28, 0.25))
ax3  = fig.add_axes((0.72, 0.64, 0.28, 0.25))
ax4  = fig.add_axes((0.00, 0.32, 0.28, 0.25))
ax5  = fig.add_axes((0.36, 0.32, 0.28, 0.25))
ax6  = fig.add_axes((0.72, 0.32, 0.28, 0.25))
ax7  = fig.add_axes((0.00, 0.00, 0.28, 0.25))
ax8  = fig.add_axes((0.36, 0.00, 0.28, 0.25))
ax9  = fig.add_axes((0.72, 0.00, 0.28, 0.25))
cax = fig.add_axes((0, 0.96, 1, 0.04))

axs = [ax3, ax2, ax1, ax6, ax5, ax4, ax9, ax8, ax7]

ref_file = './mesa_spread/mesa_Brown_coeff1.0e+00_values.csv'
ref_data = np.genfromtxt(ref_file, delimiter=',', skip_header=1)
ref_FeH = ref_data[:,1]
ref_Z = ref_data[:,2]
ref_M = ref_data[:,0]
ref_r = ref_data[:,3]

csvfiles = natural_sort(glob.glob('resolution_test/mesa*.csv'))
err_cmap = 'PiYG_r'
vmin = 0
vmax = 2
norm = matplotlib.colors.TwoSlopeNorm(np.log10(5), vmin=vmin-0.5, vmax=vmax)
#norm = matplotlib.colors.Normalize(vmin=vmin, vmax=vmax)
sm = plt.cm.ScalarMappable(cmap=err_cmap, norm=norm)
sm.set_array([])
#
#norm_g = matplotlib.colors.Normalize(vmin=vmin + 0.5, vmax=vmax)
#sm_g = plt.cm.ScalarMappable(cmap='Greys', norm=norm)
#sm_g.set_array([])
#
for i, fname in enumerate(csvfiles):
    print(fname)
    FeH = float(fname.split('FeH')[-1].split('_')[0])
    M = float(fname.split('Mv')[-1].split('_')[0])
    data = np.genfromtxt(fname, delimiter=',', skip_header=1)

    grid_FeH = ref_data[:,1]
    grid_Z = ref_data[:,2]
    grid_M = ref_data[:,0]
    mesh = data[:,6]
    time = data[:,7]
    r = data[:,3]

    #hack
    print(ref_FeH, ref_M, FeH, M)
    reference_r = ref_r[(ref_FeH == FeH)*(ref_M == M)]
#    r[(mesh == 0.5)*(time == 0.1)]
    err = 100*np.abs(1 - r/reference_r)

    #Fix this once real data exist
#    FeH = grid_FeH[grid_Z == Z][0]
#    err = np.abs(1 - r/ref_r[(ref_Z == Z)*(ref_M == M)])


    mm, tt = np.meshgrid(np.unique(mesh[np.isfinite(mesh)]), np.unique(time[np.isfinite(time)]))
    cc = np.zeros_like(tt)
    cc[:] = np.nan
    for j in range(len(time)):
        cc[(mm == mesh[j])*(tt == time[j])] = err[j]
        if cc[(mm == mesh[j])*(tt == time[j])] < 10**(vmin):
            cc[(mm == mesh[j])*(tt == time[j])] = 10**(vmin)
    print(cc)
    ax = axs[i]
    ax.fill_between([-1.1, 0.1], -1.1, 0.1, color='grey')
    ax.pcolormesh(np.log10(tt), np.log10(mm), np.log10(cc), norm=norm, shading='nearest', rasterized=True, cmap=err_cmap)

#    ax.set_xscale('log')
#    ax.set_yscale('log')
#    ax.set_xlim(1e-1, 1.05e0)
#    ax.set_ylim(1e-1, 1.05e0)

    ax.set_xlim(-1.1, 0.1)
    ax.set_ylim(-1.1, 0.1)

    bbox_props = dict(ec="k", alpha=1, fc="w", linewidth=0.8, pad=2)
    ax.text(0.017, 1.055, r'$M = {{{:.1f}}} M_{{\odot}}$, [Fe/H] = {:.1f}'.format(M, FeH), transform=ax.transAxes, ha='left', va='center', size=9, bbox=bbox_props)
    ax.scatter(-1, np.log10(0.5), c='k', marker='*')

    ax.set_xticks((-1, -0.5, 0))
    ax.set_yticks((-1, -0.5, 0))
    ax.set_xticklabels((r'$10^{-1}$', r'$10^{-0.5}$', r'$1$'))
    ax.set_yticklabels((r'$10^{-1}$', r'$10^{-0.5}$', r'$1$'))
        

ax1.set_ylabel('mesh coeff')
ax4.set_ylabel('mesh coeff')
ax7.set_ylabel('mesh coeff')

ax7.set_xlabel('time coeff')
ax8.set_xlabel('time coeff')
ax9.set_xlabel('time coeff')


cax.set_xlim(vmin, vmax)
cbar = matplotlib.colorbar.ColorbarBase(cax, cmap=matplotlib.cm.get_cmap(err_cmap), norm=norm, orientation='horizontal', ticklocation='top', boundaries=np.linspace(vmin, vmax, 1000))
cbar.set_label(r'percent difference')
cbar.set_ticks((0, np.log10(2.5), np.log10(5), 1, np.log10(25), np.log10(50), 2))
cbar.set_ticklabels((1, 2.5, 5, 10, 25, 50, 100))

fig.savefig('resolution_test.png', dpi=600, bbox_inches='tight')
fig.savefig('resolution_test.pdf', dpi=600, bbox_inches='tight')




==> mesa_models/HB_calculation_Brown_Garaud_Stellmach_13_coeff1.0e+00_alpha1.6000_Z0.01051793_M1.1/HR.py <==
#!/usr/bin/env python3
####################################################
#
# Author: M Joyce
#
####################################################
import numpy as np
import glob
import sys
import subprocess
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle
from matplotlib.collections import PatchCollection
from matplotlib.ticker import (MultipleLocator, AutoMinorLocator)
import argparse

import h5py


tag = 'grid2'

colors=['red', 'orange','lightgreen',  'green', 'blue',\
        'navy','indigo', 'purple', 'violet',\
        'magenta', 'pink', 'maroon', 'brown', 'black','gray',\
        'red', 'orange','lightgreen',  'green', 'blue',\
        'navy','indigo', 'purple', 'violet',\
        'magenta', 'pink', 'maroon', 'brown', 'black','gray',\
        'red', 'orange','lightgreen',  'green', 'blue',\
        'navy','indigo', 'purple', 'violet',\
        'magenta', 'pink', 'maroon', 'brown', 'black','gray']

fig, ax = plt.subplots(figsize=(18,16))

with h5py.File('hdf5_LOGS.h5', 'r') as f:
    history = f['history/bulk']

    mesa_histories = dict()
    for key in ['model_number', 'star_mass', 'star_age', 'log_LH', 'log_Teff', 'log_L', 'log_R', 'log_g']:
        mesa_histories[key] = history[key][()]
    locals().update(mesa_histories)

    Teff = 10.0**log_Teff
    star_age = star_age/1e9
    radius = 10.0**log_R


    ax.plot(Teff, log_L, '-', lw=4, ms=1, color=colors[0])
    


ax.set_xlabel(r"Teff (K)",  fontsize=36)
ax.set_ylabel(r"Log $L/L_{\odot}$", fontsize=36)

ax.tick_params(axis='both', which='major', labelsize=24)
ax.tick_params(axis='both', which='minor', labelsize=20)

ax.xaxis.set_minor_locator(AutoMinorLocator())
ax.yaxis.set_minor_locator(AutoMinorLocator())
ax.tick_params(which='both', width=4)
ax.tick_params(which='major', length=12)
ax.tick_params(which='minor', length=8, color='black')

#plt.title(r'Adjustments to $\alpha_{MLT}$ only (No $B$, no spots)', fontsize = 30)

#plt.xlim(3280,4000)
#plt.ylim(-0.2,0.41)
plt.gca().invert_xaxis()
plt.legend(loc=6, fontsize=16)

plt.savefig('HR_diagram.png')
plt.close()


==> mesa_models/HB_calculation_Brown_Garaud_Stellmach_13_coeff1.0e+00_alpha1.6000_Z0.01051793_M1.1/find_r_vs_time.py <==
import os
import h5py
import numpy as np
import matplotlib.pyplot as plt
import palettable
from mpl_toolkits.axes_grid1.inset_locator import inset_axes

PLOT_MOVIE=True

def compute_R0(gradT_sub_grada, gradr_sub_grada, gradL_composition_term, *args, **kwargs):
    use_gradT = kwargs.get('use_gradT', True)
    delta =  1 ## note: not -1 because of order of differences
    phi = 1 
    
    if use_gradT:
        R0 = (delta/phi)*(gradT_sub_grada)/(gradL_composition_term)
    else:
        R0 = (delta/phi)*(gradr_sub_grada)/(gradL_composition_term)
        print('using gradr_sub_grada')
    return R0

def compute_tau(kmu, kt):
    tau = kmu/kt
    return tau 

if not os.path.exists('./figs_R0/'):
    os.mkdir('./figs_R0/')

good_models = []
good_ages = []
good_R0s = []
good_taus = []
good_rs = []
good_log_g = []

drs = []
dms = []
tau_mixs = []
good_point = []

fig = plt.figure()
ax = fig.add_subplot(1,1,1)
axins = inset_axes(ax, width=1.3, height=0.9)
with h5py.File('hdf5_lite.h5', 'r') as f:
    log_gs = f['history']['bulk']['log_g'][()]
    models = f['history']['bulk']['model_number'][()]
    star_age = f['history']['bulk']['star_age'][()]
    star_mass = f['history']['bulk']['star_mass'][()]

    for lognum in sorted([int(k) for k in f['profiles'].keys()]):
        bulk_group = f['profiles'][str(lognum)]['bulk']
        model_number = f['profiles'][str(lognum)]['headers']['model_number'][()]
        print('reading profile {} / model number {}'.format(lognum, model_number))

        mesa_profiles = dict()
        for key in ['mass', 'kt', 'kmu', 'gradT_sub_grada', 'gradr_sub_grada', 'gradL_composition_term',\
                    'eps_nuc', 'mixing_type', 'radius', 'tau', 'zone',  'log_D_mix',]:
            mesa_profiles[key] = bulk_group[key][()]
        locals().update(mesa_profiles)

        kt = 10**kt
        kmu = 10**kmu

        R0 = compute_R0(gradT_sub_grada, gradr_sub_grada, gradL_composition_term, use_gradT = True)
        tau = compute_tau(kmu, kt)

        curr_mass = f['profiles'][str(lognum)]['headers']['star_mass'][()]
        mass_coord = mass/curr_mass

        max_burn = np.argmax(eps_nuc)
        good_mass = (mass_coord < mass_coord[max_burn]*1.1)
        if max_burn != len(eps_nuc) - 1:
            good_mass *= (mass_coord > mass_coord[max_burn+1])
        else:
            good_mass *= (mass_coord > mass_coord[max_burn])
        thermohaline = mixing_type==4
        good_bool = good_mass*thermohaline
        if np.sum(good_bool) >= 10:
            #volume average of R0 and tau
            radius_th = radius[good_bool]
            mass_th = mass_coord[good_bool]
            xmin_th = mass_th.min()
            xmax_th = mass_th.max()
            ymin = np.min(np.log10(eps_nuc[good_mass])) - 3
            ymax = np.max(np.log10(eps_nuc[good_mass])) + 5
            radial_extent = radius_th.max() - radius_th.min()
            mass_extent = xmax_th - xmin_th
            drs.append(radial_extent)
            dms.append(mass_extent)

            #Only look at 1/3 of the zone, near the bottom
            good_bool *= (mass_coord > mass_th.min() + 0.1*mass_extent)*(mass_coord <= mass_th.min() + 0.433*mass_extent)
#            good_bool *= (radius > radius_th.min() + 0.25*radial_extent)*(radius <= radius_th.max() - 0.25*radial_extent)
            radius_th = radius[good_bool]
            mass_th = mass_coord[good_bool]

            R0_th = R0[good_bool]
            tau_th = tau[good_bool]
            Dmix = 10**(log_D_mix[good_bool])
            dV = 4*np.pi*radius_th**2
            thermohaline_r = (R0_th - 1)/(tau_th**(-1) - 1)
            avg_R0 = np.trapz(R0_th*dV, x=radius_th)/np.trapz(dV, x=radius_th)
            avg_tau = np.trapz(tau_th*dV, x=radius_th)/np.trapz(dV, x=radius_th)
            avg_th_r = np.trapz(thermohaline_r*dV, x=radius_th)/np.trapz(dV, x=radius_th)
            avg_Dmix = np.trapz(Dmix*dV, x=radius_th)/np.trapz(dV, x=radius_th)

            good_ages.append(f['profiles'][str(lognum)]['headers']['star_age'][()])
            good_log_g.append(log_gs[star_age == good_ages[-1]])
            good_models.append(model_number)
            good_R0s.append(avg_R0)
            good_taus.append(avg_tau)
            good_rs.append(avg_th_r)

            tau_mixs.append(drs[-1]**2/avg_Dmix)
            if len(good_point) < 21:
                good_point.append(False)
            else:
                diff = np.diff(dms[-21:])
                #Once zone size stops changing appreciably, mark measures as good.
                avg_diff = np.abs(np.mean(diff)/np.abs(dms).max()) 
                print('avg_diff: {:.3e}'.format(avg_diff))
                if avg_diff < 5e-3:
                    good_point.append(True)
                else:
                    good_point.append(False)
            log_str = 'age: {:.2e}, tau_mix: {:.2e}, \ndr = {:.3e} cm, dm = {:.2e}, good = {}'.format(good_ages[-1], tau_mixs[-1], radial_extent, mass_extent, good_point[-1])

            print(log_str)
            if PLOT_MOVIE:
                ax.set_prop_cycle('color', palettable.colorbrewer.qualitative.Dark2_8.mpl_colors)
                ax.fill_between((xmin_th, xmax_th), ymin-2, ymax+2, color='grey', alpha=0.25)
                #update for trimmed edges
                xmin_th = mass_th.min()
                xmax_th = mass_th.max()
                ax.fill_between((xmin_th, xmax_th), ymin-2, ymax+2, color='grey', alpha=0.25)
                ax.plot(mass_coord[good_mass], np.log10(R0)[good_mass], label='log10(R0)')
                ax.plot(mass_coord[good_mass], np.log10(1/tau)[good_mass], label='log10(1/tau)')
                ax.plot(mass_coord[good_mass], np.log10(eps_nuc)[good_mass], label='log10(eps_nuc)')
                ax.plot(mass_coord[good_mass], log_D_mix[good_mass], label='log_D_mix')

                plt.suptitle(log_str)

                axins.plot(mass_coord[good_bool], np.log10(R0_th), c=palettable.colorbrewer.qualitative.Dark2_8.mpl_colors[0])
                axins.plot(mass_coord[good_bool], np.log10(1/tau_th), c=palettable.colorbrewer.qualitative.Dark2_8.mpl_colors[1])
                axins.axhline(np.log10(avg_R0), c=palettable.colorbrewer.qualitative.Dark2_8.mpl_colors[0])
                axins.axhline(np.log10(1/avg_tau), c=palettable.colorbrewer.qualitative.Dark2_8.mpl_colors[1])
                ax.legend(loc='lower right')
                ax.set_ylim(ymin, ymax)
#                ax.set_xscale('log')
                fig.savefig('figs_R0/R0_fig_{:06d}.png'.format(lognum))
                ax.clear()
                axins.clear()
        if np.sum(good_point) > 1000:
            break


good_models = np.array(good_models)
good_ages = np.array(good_ages)
good_R0s = np.array(good_R0s)
good_taus = np.array(good_taus) 
good_rs = np.array(good_rs)
good_log_g = np.array(good_log_g)


drs = np.array(drs)
dms = np.array(dms)
tau_mixs = np.array(tau_mixs)
good_point = np.array(good_point, dtype=bool)

fig = plt.figure()
ax = fig.add_subplot(1,1,1)
print(good_models, good_R0s)

ax.set_prop_cycle('color', palettable.colorbrewer.qualitative.Dark2_8.mpl_colors)
ax.plot(good_models, np.log10(np.array(good_R0s)), label='log10(R0)')
ax.plot(good_models, np.log10(1/np.array(good_taus)), label='log10(1/tau)')
ax.set_xlabel('model number')
ax.set_ylabel('various')
ax.legend()
fig.savefig('figs_R0/full_R0_vs_model.png', dpi=300)
ax.clear()

ax.plot(models, log_gs)
ax.set_xlabel('model number')
ax.set_ylabel('log_g')
fig.savefig('figs_R0/full_log_g_vs_model.png', dpi=300)
ax.clear()

r_post = (good_R0s - 1)/(good_taus**(-1) - 1)
ax.plot(good_models, good_rs, label='during', lw=2)
ax.plot(good_models, r_post, label='post')
ax.set_ylim(1e-6, 1)
ax.set_yscale('log')
ax.set_xlabel('model number')
ax.set_ylabel(r'$r = (R_0 - 1)/(\tau^{-1} - 1)$')
ax.legend()
fig.savefig('figs_R0/full_r_vs_model.png', dpi=300)
ax.clear()

ax.plot(good_log_g, good_rs, label='during', lw=2)
ax.plot(good_log_g, r_post, label='post')
ax.set_ylim(1e-6, 1)
ax.set_xlabel('log g')
ax.set_ylabel(r'$r = (R_0 - 1)/(\tau^{-1} - 1)$')
ax.set_yscale('log')
ax.legend()
fig.savefig('figs_R0/full_r_vs_log_g.png', dpi=300)
ax.clear()


with h5py.File('r_vs_time.h5', 'w') as f:
    f['models'] = good_models
    f['ages'] = good_ages
    f['r'] = good_rs
    f['R0'] = good_R0s
    f['tau'] = good_taus
    f['log_g'] = good_log_g

    f['dr'] = drs
    f['dm'] = dms
    f['tau_mix'] = tau_mixs
    f['good_point'] = good_point



==> mesa_models/HB_calculation_Brown_Garaud_Stellmach_13_coeff1.0e+00_alpha1.6000_Z0.01051793_M1.1/get_fluid_parameters.py <==
####################################################
#
# Author: M Joyce & E Anders
# Use on command line as python3 get_fluid_parameters.py
# Output is stored in fluid_parameter_plots/ folder
#
####################################################
import pathlib
import os
import numpy as np
import glob
import sys
import subprocess
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle
from matplotlib.collections import PatchCollection
from matplotlib.ticker import (MultipleLocator, AutoMinorLocator)
import argparse
import matplotlib.patches as patches
import h5py


#This is a bad idea but the divide by zero errors drive me insane
import warnings
warnings.filterwarnings("ignore")

#---------------------------------
savefig = True
colors=['red', 'orange','lightgreen',  'green', 'blue',\
        'navy','indigo', 'purple', 'violet',\
        'magenta', 'pink', 'maroon', 'brown', 'black','gray']

def compute_R0(gradT_sub_grada, gradr_sub_grada, gradL_composition_term, *args, **kwargs):
    use_gradT = kwargs.get('use_gradT', True)
    delta =  1 ## note: not -1 because of order of differences
    phi = 1
    
    if use_gradT:
        R0 = (delta/phi)*(gradT_sub_grada)/(gradL_composition_term)
    else:
        R0 = (delta/phi)*(gradr_sub_grada)/(gradL_composition_term)
        print('using gradr_sub_grada')
    return R0

def compute_tau(kmu, kt):
    tau = kmu/kt
    return tau

#################################################
#
# 501:   !mixing_type ! mixing types are defined in mesa/const/public/const_def  
#
# to identify mixing type:
#
#       ! mixing types
#       ! NOTE: some packages may depend on the order
#       integer, parameter :: no_mixing = 0
#       integer, parameter :: convective_mixing = 1
#       integer, parameter :: overshoot_mixing = 2
#       integer, parameter :: semiconvective_mixing = 3
#       integer, parameter :: thermohaline_mixing = 4
#       integer, parameter :: rotation_mixing = 5
#       integer, parameter :: rayleigh_taylor_mixing = 6
#       integer, parameter :: minimum_mixing = 7
#       integer, parameter :: anonymous_mixing = 8  ! AKA "WTF_mixing"
#       integer, parameter :: leftover_convective_mixing = 9  ! for regions with non-zero conv_vel that are not unstable to convection
#                                                             ! used for time dependent convection
#     
#       integer, parameter :: number_of_mixing_types = leftover_convective_mixing+1
#
#################################################

import re
def natural_sort(iterable, reverse=False):
    """
    Sort alphanumeric strings naturally, i.e. with "1" before "10".
    Based on http://stackoverflow.com/a/4836734.

    Natural sort function from dedalus/tools/general.py
    See https://github.com/DedalusProject/dedalus/blob/master/dedalus/tools/general.py
    """

    convert = lambda sub: int(sub) if sub.isdigit() else sub.lower()
    key = lambda item: [convert(sub) for sub in re.split('([0-9]+)', str(item))]

    return sorted(iterable, key=key, reverse=reverse)

output_folder = 'fluid_parameter_plots/'
if not os.path.exists(output_folder):
    os.mkdir(output_folder)

fig, ax = plt.subplots(figsize=(14,10))
with h5py.File('hdf5_LOGS.h5', 'r') as f:
    here = pathlib.Path('./').resolve()
    here_str = str(here).split('/')[-1]
    mass_str = here_str.split('_M')[1].split('_')[0]
    alpha = here_str.split('_alpha')[1].split('_Z')[0]
    Z = here_str.split('_Z')[1].split('_M')[0]
    for i in range(len(f['profiles'].keys())):
        lognum = i+1
        bulk_group = f['profiles'][str(lognum)]['bulk']
        model_number = f['history']['bulk']['model_number'][()][i]
        print('reading profile {} / model number {}'.format(lognum, model_number))

        mesa_profiles = dict()
        for key in ['mass', 'kt', 'kmu', 'gradT_sub_grada', 'gradr_sub_grada', 'gradL_composition_term',\
                    'eps_nuc', 'mixing_type', 'radius', 'tau', 'pressure_scale_height', 'log_D_mix', 'logRho',\
                    'Prandtl', 'logT' ]:
            mesa_profiles[key] = bulk_group[key][()]
        locals().update(mesa_profiles)

        th=np.where((mixing_type==4)) ## worry about this mass edge?    
        try:
            kt = 10**kt
            kmu = 10**kmu
            e_nuc = eps_nuc
            # vis = mesa.vis
            # tau = kmu/kt 


            R0 = compute_R0(gradT_sub_grada, gradr_sub_grada, gradL_composition_term, use_gradT = True)
            tau = compute_tau(kmu, kt)
            mass_coord = mass/mass.max()


            plt.plot(mass_coord, logRho,\
             linewidth=3, color='green', label=r'Log $\rho$')
            plt.plot(mass_coord, np.log10(pressure_scale_height),\
             linewidth=3, color='orange', label=r'log $H_p$')
            plt.plot(mass_coord, Prandtl,\
             linewidth=3, linestyle = '-',  color='yellow', label=r'Pr')
            plt.plot(mass_coord, np.log10(R0),\
             linewidth=3, linestyle = '-',  color='palevioletred', label=r'log $R_0$')
            plt.plot(mass_coord, np.log10(tau),\
             linewidth=3, linestyle = ':',  color='cornflowerblue', label=r'log $\tau =$ log $k_{\mu}/k_{T}$')
            plt.plot(mass_coord, np.log10(e_nuc),\
             linewidth=3, linestyle = '-',  color='black', label=r'log $\varepsilon_{nuc}$')
            plt.plot(mass_coord, log_D_mix/3.0,\
             linewidth=3, linestyle = '--',  color='blue', label=r'log Dmix/3 ')
            plt.plot(mass_coord, logT/2.0,\
             linewidth=3, linestyle = '--',  color='orange', label=r'(logT)/2')

            plt.ylabel('Various', fontsize = 24)


            ## Imported from Matteo's scripts on GitHub
            #th=np.where((mixing_type==4) & (mass_coord > 0.2) & (mass_coord < 0.28)) ## worry about this mass edge?
            #R0_region_of_interest = np.where( (R0 > 1.0) & ( R0 < 1.0/tau) )[0]
            R0_region_of_interest = th
            min_f0= mass_coord[R0_region_of_interest].min() #np.log10(3e6)#x
            min_f1= -7.8 #0.5e9 #y
            max_f0= mass_coord[R0_region_of_interest].max()
            max_f1= 7.8 #2e9 #log_max_T.max()

            # R0_region_of_interest = np.where( (R0 < 1.0) & ( R0 > 1.0/tau) )[0]
            # min_f0= mass_coord[R0_region_of_interest].max() #np.log10(3e6)#x
            # min_f1= -7.8 #0.5e9 #y
            # max_f0= mass_coord[R0_region_of_interest].min()
            # max_f1= 7.8 #2e9 #log_max_T.max()


            width = max_f0 - min_f0
            height = max_f1 - min_f1
            ax.add_patch(
                patches.Rectangle(
                    xy=(min_f0, min_f1),  # point of origin.
                    width=width,
                    height=height,
                    linewidth=1,
                    color='grey',
                    alpha=0.3,
                    fill=True,
                    label = r'Mixing_Type = thermohaline'
                    #label=r'$1 < R_0 < 1/\tau$'
                )
            )

            plt.legend(loc=1, fontsize = 16)

            ax.set_xlabel(r"Mass/Mstar",  fontsize=36)
            ax.set_ylabel(r"Various", fontsize=36)

            ax.tick_params(axis='both', which='major', labelsize=24)
            ax.tick_params(axis='both', which='minor', labelsize=20)

            ax.xaxis.set_minor_locator(AutoMinorLocator())
            ax.yaxis.set_minor_locator(AutoMinorLocator())
            ax.tick_params(which='both', width=4)
            ax.tick_params(which='major', length=12)
            ax.tick_params(which='minor', length=8, color='black')

            textstr=r'm='+str(mass_str)+'\nZ='+str(Z) +'\nprofile='+str(lognum)
            props = dict(boxstyle='round', facecolor='wheat', alpha=0.5)
            ax.text(0.305, 0, textstr, fontsize=16, bbox = props)


            if savefig:
                try:
                    plt.savefig('{}/fluid_quantities_m{}_Z{}_profile{:06d}.png'.format(output_folder, mass_str, Z, lognum))
                except:
                    plt.savefig('{}/fluid_quantities_m{}_Z{}.png'.format(output_folder, mass_str, Z))
            else:
                plt.show()
            plt.clf()


        except ValueError:
            plt.clf()
            print("")
            print("Thermohaline mixing not detected in model m=" + str(mass_str) + '; Z='+str(Z) + '; profile_num = {:06d}'.format(lognum) )
            print("")




==> mesa_models/HB_calculation_Brown_Garaud_Stellmach_13_coeff1.0e+00_alpha1.6000_Z0.01051793_M1.1/hb_hdf5_to_lite_hdf5.py <==
import pathlib
import numpy as np
import h5py

dense_hdf = 'hdf5_LOGS.h5'
lite_hdf  = 'hdf5_lite.h5'

here = pathlib.Path('./').resolve()
case = str(here).split('/')[-1].split('work_')[-1]

good_profiles = ['mass', 'kt', 'kmu', 'gradT_sub_grada', 'gradr_sub_grada', 'gradL_composition_term', \
                 'eps_nuc', 'mixing_type', 'radius', 'tau', 'zone',  'log_D_mix', \
                 'brunt_N2', 'brunt_N2_structure_term', 'logT', 'logRho', 'cp', 'opacity']

with h5py.File(dense_hdf, 'r') as in_f:
    with h5py.File(lite_hdf, 'w') as out_f:
        in_f.copy('history', out_f)

        #radial resolution changes over time so each profile is a different group
        profile_group = out_f.create_group('profiles')
        for i in [int(k) for k in in_f['profiles'].keys()]:
            print('checking profile {}'.format(i))
            eps_nuc = in_f['profiles/{}/bulk/eps_nuc'.format(i)][()]
            mixing_type = in_f['profiles/{}/bulk/mixing_type'.format(i)][()]
            mass = in_f['profiles/{}/bulk/mass'.format(i)][()]
            mass_coord = mass/mass.max()

            max_burn = np.argmax(eps_nuc)
            good_mass = (mass_coord < mass_coord[max_burn]*1.1)
            if max_burn != len(eps_nuc) - 1:
                good_mass *= (mass_coord > mass_coord[max_burn+1])
            else:
                good_mass *= (mass_coord > mass_coord[max_burn])
            thermohaline = mixing_type==4
            good_bool = good_mass*thermohaline
            if np.sum(good_bool):
                print('adding {} to lite file'.format(i))
                this_group = profile_group.create_group('{}'.format(i))
                in_f['profiles/{}'.format(i)].copy('headers', this_group)
                bulk = this_group.create_group('bulk')
                for k in good_profiles:
                    bulk[k] = in_f['profiles/{}/bulk/{}'.format(i,k)][()][good_mass]


==> mesa_models/HB_calculation_Brown_Garaud_Stellmach_13_coeff1.0e+00_alpha1.6000_Z0.01051793_M1.1/hdf5_to_lite_hdf5.py <==
import pathlib
import numpy as np
import h5py

dense_hdf = 'hdf5_LOGS.h5'
lite_hdf  = 'hdf5_lite.h5'

here = pathlib.Path('./').resolve()
case = str(here).split('/')[-1].split('work_')[-1]

good_profiles = ['mass', 'kt', 'kmu', 'gradT_sub_grada', 'gradr_sub_grada', 'gradL_composition_term', \
                 'eps_nuc', 'mixing_type', 'radius', 'tau', 'zone',  'log_D_mix',]

with h5py.File(dense_hdf, 'r') as in_f:
    with h5py.File(lite_hdf, 'w') as out_f:
        in_f.copy('history', out_f)

        #radial resolution changes over time so each profile is a different group
        profile_group = out_f.create_group('profiles')
        for i in [int(k) for k in in_f['profiles'].keys()]:
            print('checking profile {}'.format(i))
            eps_nuc = in_f['profiles/{}/bulk/eps_nuc'.format(i)][()]
            mixing_type = in_f['profiles/{}/bulk/mixing_type'.format(i)][()]
            mass = in_f['profiles/{}/bulk/mass'.format(i)][()]
            mass_coord = mass/mass.max()

            max_burn = np.argmax(eps_nuc)
            good_mass = (mass_coord < mass_coord[max_burn]*1.1)
            if max_burn != len(eps_nuc) - 1:
                good_mass *= (mass_coord > mass_coord[max_burn+1])
            else:
                good_mass *= (mass_coord > mass_coord[max_burn])
            thermohaline = mixing_type==4
            good_bool = good_mass*thermohaline
            if np.sum(good_bool):
                print('adding {} to lite file'.format(i))
                this_group = profile_group.create_group('{}'.format(i))
                in_f['profiles/{}'.format(i)].copy('headers', this_group)
                bulk = this_group.create_group('bulk')
                for k in good_profiles:
                    bulk[k] = in_f['profiles/{}/bulk/{}'.format(i,k)][()][good_mass]


==> mesa_models/HB_calculation_Brown_Garaud_Stellmach_13_coeff1.0e+00_alpha1.6000_Z0.01051793_M1.1/measure_hb_parameters.py <==
import os
import h5py
import numpy as np
import matplotlib.pyplot as plt
import palettable
from mpl_toolkits.axes_grid1.inset_locator import inset_axes

PLOT_MOVIE=True

def compute_R0(gradT_sub_grada, gradr_sub_grada, gradL_composition_term, *args, **kwargs):
    use_gradT = kwargs.get('use_gradT', True)
    delta =  1 ## note: not -1 because of order of differences
    phi = 1 
    
    if use_gradT:
        R0 = (delta/phi)*(gradT_sub_grada)/(gradL_composition_term)
    else:
        R0 = (delta/phi)*(gradr_sub_grada)/(gradL_composition_term)
        print('using gradr_sub_grada')
    return R0

def compute_tau(kmu, kt):
    tau = kmu/kt
    return tau 

if not os.path.exists('./figs_R0/'):
    os.mkdir('./figs_R0/')

good_models = []
good_ages = []
good_R0s = []
good_taus = []
good_rs = []
good_log_g = []
good_HBs = []

drs = []
dms = []
tau_mixs = []
good_point = []

fig = plt.figure()
ax = fig.add_subplot(1,1,1)
axins = inset_axes(ax, width=1.3, height=0.9)
with h5py.File('hdf5_lite.h5', 'r') as f:
    log_gs = f['history']['bulk']['log_g'][()]
    models = f['history']['bulk']['model_number'][()]
    star_age = f['history']['bulk']['star_age'][()]
    star_mass = f['history']['bulk']['star_mass'][()]

    for lognum in sorted([int(k) for k in f['profiles'].keys()]):
        bulk_group = f['profiles'][str(lognum)]['bulk']
        model_number = f['profiles'][str(lognum)]['headers']['model_number'][()]
        print('reading profile {} / model number {}'.format(lognum, model_number))

        mesa_profiles = dict()
        for key in ['mass', 'kt', 'kmu', 'gradT_sub_grada', 'gradr_sub_grada', 'gradL_composition_term',\
                    'eps_nuc', 'mixing_type', 'radius', 'tau', 'zone',  'log_D_mix',\
                    'brunt_N2', 'brunt_N2_structure_term', 'logT', 'logRho', 'cp', 'opacity']:
            mesa_profiles[key] = bulk_group[key][()]
        locals().update(mesa_profiles)

        kt = 10**kt
        kmu = 10**kmu

        T = 10**logT
        rho = 10**logRho

        c_light = 3e10
        sigma_SB = 5.67e-5
        a_rad = 4 * sigma_SB / c_light
        nu_rad = 4 * a_rad *  T**4 / (15 * c_light * opacity * rho**2)
        ln_lam = -17.9 + 1.5*np.log(T) - 0.5 * np.log(rho)
        ln_lam[T >= 4.2e5] = (-11.5 + np.log(T) - 0.5*np.log(rho))[T >= 4.2e5]
        nu_ie = 2.21e-15 * (T**(5/2) / rho) / ln_lam
        nu = nu_ie + nu_rad
        d = (kt * nu / brunt_N2_structure_term)**(1/4)
        B0 = 100 #gauss
        mu0 = 4*np.pi
        HB = B0**2 * d**2 / (rho * mu0 * kt**2)

        R0 = compute_R0(gradT_sub_grada, gradr_sub_grada, gradL_composition_term, use_gradT = True)
        tau = compute_tau(kmu, kt)

        curr_mass = f['profiles'][str(lognum)]['headers']['star_mass'][()]
        mass_coord = mass/curr_mass

        max_burn = np.argmax(eps_nuc)
        good_mass = (mass_coord < mass_coord[max_burn]*1.1)
        if max_burn != len(eps_nuc) - 1:
            good_mass *= (mass_coord > mass_coord[max_burn+1])
        else:
            good_mass *= (mass_coord > mass_coord[max_burn])
        thermohaline = mixing_type==4
        good_bool = good_mass*thermohaline
        if np.sum(good_bool) >= 10:
            #volume average of R0 and tau
            radius_th = radius[good_bool]
            mass_th = mass_coord[good_bool]
            xmin_th = mass_th.min()
            xmax_th = mass_th.max()
            ymin = np.min(np.log10(eps_nuc[good_mass])) - 3
            ymax = np.max(np.log10(eps_nuc[good_mass])) + 5
            radial_extent = radius_th.max() - radius_th.min()
            mass_extent = xmax_th - xmin_th
            drs.append(radial_extent)
            dms.append(mass_extent)

            #Only look at 1/3 of the zone, near the bottom
            good_bool *= (mass_coord > mass_th.min() + 0.1*mass_extent)*(mass_coord <= mass_th.min() + 0.433*mass_extent)
#            good_bool *= (radius > radius_th.min() + 0.25*radial_extent)*(radius <= radius_th.max() - 0.25*radial_extent)
            radius_th = radius[good_bool]
            mass_th = mass_coord[good_bool]

            R0_th = R0[good_bool]
            tau_th = tau[good_bool]
            Dmix = 10**(log_D_mix[good_bool])
            dV = 4*np.pi*radius_th**2
            thermohaline_r = (R0_th - 1)/(tau_th**(-1) - 1)
            avg_HB = np.trapz(HB[good_bool]*dV, x=radius_th)/np.trapz(dV, x=radius_th)
            avg_R0 = np.trapz(R0_th*dV, x=radius_th)/np.trapz(dV, x=radius_th)
            avg_tau = np.trapz(tau_th*dV, x=radius_th)/np.trapz(dV, x=radius_th)
            avg_th_r = np.trapz(thermohaline_r*dV, x=radius_th)/np.trapz(dV, x=radius_th)
            avg_Dmix = np.trapz(Dmix*dV, x=radius_th)/np.trapz(dV, x=radius_th)

            good_ages.append(f['profiles'][str(lognum)]['headers']['star_age'][()])
            good_log_g.append(log_gs[star_age == good_ages[-1]])
            good_models.append(model_number)
            good_R0s.append(avg_R0)
            good_taus.append(avg_tau)
            good_rs.append(avg_th_r)
            good_HBs.append(avg_HB)

            tau_mixs.append(drs[-1]**2/avg_Dmix)
            if len(good_point) < 21:
                good_point.append(False)
            else:
                diff = np.diff(dms[-21:])
                #Once zone size stops changing appreciably, mark measures as good.
                avg_diff = np.abs(np.mean(diff)/np.abs(dms).max()) 
                print('avg_diff: {:.3e}'.format(avg_diff))
                if avg_diff < 5e-3:
                    good_point.append(True)
                else:
                    good_point.append(False)
            log_str = 'age: {:.2e}, tau_mix: {:.2e}, HB = {:.2e} \ndr = {:.3e} cm, dm = {:.2e}, good = {}'.format(good_ages[-1], tau_mixs[-1], avg_HB, radial_extent, mass_extent, good_point[-1])

            print(log_str)
            if PLOT_MOVIE:
                ax.set_prop_cycle('color', palettable.colorbrewer.qualitative.Dark2_8.mpl_colors)
                ax.fill_between((xmin_th, xmax_th), ymin-2, ymax+2, color='grey', alpha=0.25)
                #update for trimmed edges
                xmin_th = mass_th.min()
                xmax_th = mass_th.max()
                ax.fill_between((xmin_th, xmax_th), ymin-2, ymax+2, color='grey', alpha=0.25)
                ax.plot(mass_coord[good_mass], np.log10(R0)[good_mass], label='log10(R0)')
                ax.plot(mass_coord[good_mass], np.log10(1/tau)[good_mass], label='log10(1/tau)')
                ax.plot(mass_coord[good_mass], np.log10(eps_nuc)[good_mass], label='log10(eps_nuc)')
                ax.plot(mass_coord[good_mass], log_D_mix[good_mass], label='log_D_mix')
                ax.plot(mass_coord[good_mass], np.log10(HB[good_mass]), label='log_HB')

                plt.suptitle(log_str)

                axins.plot(mass_coord[good_bool], np.log10(R0_th), c=palettable.colorbrewer.qualitative.Dark2_8.mpl_colors[0])
                axins.plot(mass_coord[good_bool], np.log10(1/tau_th), c=palettable.colorbrewer.qualitative.Dark2_8.mpl_colors[1])
                axins.axhline(np.log10(avg_R0), c=palettable.colorbrewer.qualitative.Dark2_8.mpl_colors[0])
                axins.axhline(np.log10(1/avg_tau), c=palettable.colorbrewer.qualitative.Dark2_8.mpl_colors[1])
                ax.legend(loc='lower right')
                ax.set_ylim(ymin, ymax)
#                ax.set_xscale('log')
                fig.savefig('figs_R0/R0_fig_{:06d}.png'.format(lognum))
                ax.clear()
                axins.clear()
        if np.sum(good_point) > 1000:
            break


good_models = np.array(good_models)
good_ages = np.array(good_ages)
good_R0s = np.array(good_R0s)
good_taus = np.array(good_taus) 
good_rs = np.array(good_rs)
good_log_g = np.array(good_log_g)
good_HBs = np.array(good_HBs)


drs = np.array(drs)
dms = np.array(dms)
tau_mixs = np.array(tau_mixs)
good_point = np.array(good_point, dtype=bool)

fig = plt.figure()
ax = fig.add_subplot(1,1,1)
print(good_models, good_R0s)

ax.set_prop_cycle('color', palettable.colorbrewer.qualitative.Dark2_8.mpl_colors)
ax.plot(good_models, np.log10(np.array(good_R0s)), label='log10(R0)')
ax.plot(good_models, np.log10(1/np.array(good_taus)), label='log10(1/tau)')
ax.set_xlabel('model number')
ax.set_ylabel('various')
ax.legend()
fig.savefig('figs_R0/full_R0_vs_model.png', dpi=300)
ax.clear()

ax.plot(models, log_gs)
ax.set_xlabel('model number')
ax.set_ylabel('log_g')
fig.savefig('figs_R0/full_log_g_vs_model.png', dpi=300)
ax.clear()

r_post = (good_R0s - 1)/(good_taus**(-1) - 1)
ax.plot(good_models, good_rs, label='during', lw=2)
ax.plot(good_models, r_post, label='post')
ax.set_ylim(1e-6, 1)
ax.set_yscale('log')
ax.set_xlabel('model number')
ax.set_ylabel(r'$r = (R_0 - 1)/(\tau^{-1} - 1)$')
ax.legend()
fig.savefig('figs_R0/full_r_vs_model.png', dpi=300)
ax.clear()

ax.plot(good_log_g, good_rs, label='during', lw=2)
ax.plot(good_log_g, r_post, label='post')
ax.set_ylim(1e-6, 1)
ax.set_xlabel('log g')
ax.set_ylabel(r'$r = (R_0 - 1)/(\tau^{-1} - 1)$')
ax.set_yscale('log')
ax.legend()
fig.savefig('figs_R0/full_r_vs_log_g.png', dpi=300)
ax.clear()


with h5py.File('r_vs_time.h5', 'w') as f:
    f['models'] = good_models
    f['ages'] = good_ages
    f['r'] = good_rs
    f['R0'] = good_R0s
    f['tau'] = good_taus
    f['log_g'] = good_log_g

    f['dr'] = drs
    f['dm'] = dms
    f['tau_mix'] = tau_mixs
    f['good_point'] = good_point
    f['good_HBs'] = good_HBs



==> mesa_models/HB_calculation_Brown_Garaud_Stellmach_13_coeff1.0e+00_alpha1.6000_Z0.01051793_M1.1/mesa_to_hdf5.py <==
import pathlib
import mesa_reader as mr
import h5py

here = pathlib.Path('./').resolve()
case = str(here).split('/')[-1].split('work_')[-1].replace('HB_calculation', 'thermohaline')
logdirkw = dict()
logdirkw['profile_prefix'] = '{}_no-rot-minDmix.profile'.format(case)
logdirkw['index_file'] = '{}s.index'.format(logdirkw['profile_prefix'])
logdirkw['history_file'] = 'history_{}_no-rot-minDmix.data'.format(case.split('thermohaline_')[-1])

l = mr.MesaLogDir(**logdirkw)
for k in dir(l):
    print(k)

with h5py.File('hdf5_LOGS.h5', 'w') as f:
    history_group = f.create_group('history')
    history_headers = history_group.create_group('headers')
    history_bulk    = history_group.create_group('bulk')

    for k in l.history_data.header_names:
        history_headers[k] = l.history_data.header_data[k]
    for k in l.history_data.bulk_names:
        history_bulk[k] = l.history_data.bulk_data[k]

    #radial resolution changes over time so each profile is a different group
    profile_group = f.create_group('profiles')
    for i in l.profile_numbers:
        print('stitching profile {}'.format(i))
        this_group = profile_group.create_group('{}'.format(i))
        headers = this_group.create_group('headers')
        bulk = this_group.create_group('bulk')
        data = l.profile_data(profile_number=i)

        for k in data.header_names:
            headers[k] = data.header_data[k]
        for k in data.bulk_names:
            bulk[k] = data.data(k)


==> mesa_models/HB_calculation_Brown_Garaud_Stellmach_13_coeff1.0e+00_alpha1.6000_Z0.01051793_M1.1/src/run.f90 <==
      program run
      use run_star_support, only: do_read_star_job
      use run_star, only: do_run_star
      
      implicit none
      
      integer :: ierr
      character (len=32) :: inlist_fname
      
      ierr = 0
      inlist_fname = 'inlist'
      
      call do_read_star_job(inlist_fname, ierr)
      if (ierr /= 0) stop 1
      
      call do_run_star(inlist_fname)
      
      end program


==> mesa_models/HB_calculation_Brown_Garaud_Stellmach_13_coeff1.0e+00_alpha1.6000_Z0.01051793_M1.1/src/run_star_extras.f90 <==
! ***********************************************************************
!
!   Copyright (C) 2010-2019  Bill Paxton & The MESA Team
!
!   this file is part of mesa.
!
!   mesa is free software; you can redistribute it and/or modify
!   it under the terms of the gnu general library public license as published
!   by the free software foundation; either version 2 of the license, or
!   (at your option) any later version.
!
!   mesa is distributed in the hope that it will be useful, 
!   but without any warranty; without even the implied warranty of
!   merchantability or fitness for a particular purpose.  see the
!   gnu library general public license for more details.
!
!   you should have received a copy of the gnu library general public license
!   along with this software; if not, write to the free software
!   foundation, inc., 59 temple place, suite 330, boston, ma 02111-1307 usa
!
! ***********************************************************************
 
      module run_star_extras

      use star_lib
      use star_def
      use const_def
      use math_lib
      use chem_def !! so it knows what ih2 is !MJoyce 12/1/21
      
      implicit none

      real(dp) :: log_g, log_g_end, log_g_outputs
      real(dp) :: log_g_max = -4

      real(dp) :: start_output_age, end_output_age

      real(dp) :: dense_mesh_coeff, dense_time_coeff, dense_varcontrol_target
      logical :: is_highRes = .false.

      real(dp) :: prev_luminosity, enter_LB, exit_LB 

      
      ! these routines are called by the standard run_star check_model
      contains
      
      subroutine extras_controls(id, ierr)
         integer, intent(in) :: id
         integer, intent(out) :: ierr
         type (star_info), pointer :: s
         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return

         log_g_end = s% x_ctrl(12)
         log_g_outputs = s% x_ctrl(13)


         dense_mesh_coeff = s% x_ctrl(15)
         dense_time_coeff = s% x_ctrl(16)
         dense_varcontrol_target = s% x_ctrl(17)
         ! this is the place to set any procedure pointers you want to change
         ! e.g., other_wind, other_mixing, other_energy  (see star_data.inc)

         start_output_age = s% x_ctrl(20)
         end_output_age = s% x_ctrl(21)


         ! the extras functions in this file will not be called
         ! unless you set their function pointers as done below.
         ! otherwise we use a null_ version which does nothing (except warn).

         s% extras_startup => extras_startup
         s% extras_start_step => extras_start_step
         s% extras_check_model => extras_check_model
         s% extras_finish_step => extras_finish_step
         s% extras_after_evolve => extras_after_evolve
         s% how_many_extra_history_columns => how_many_extra_history_columns
         s% data_for_extra_history_columns => data_for_extra_history_columns
         s% how_many_extra_profile_columns => how_many_extra_profile_columns
         s% data_for_extra_profile_columns => data_for_extra_profile_columns  

         s% how_many_extra_history_header_items => how_many_extra_history_header_items
         s% data_for_extra_history_header_items => data_for_extra_history_header_items
         s% how_many_extra_profile_header_items => how_many_extra_profile_header_items
         s% data_for_extra_profile_header_items => data_for_extra_profile_header_items

      end subroutine extras_controls
      
      
      subroutine extras_startup(id, restart, ierr)
         integer, intent(in) :: id
         logical, intent(in) :: restart
         integer, intent(out) :: ierr
         type (star_info), pointer :: s
         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return
         enter_LB = 0d0
         exit_LB = 0d0 
      end subroutine extras_startup
      

      integer function extras_start_step(id)
         integer, intent(in) :: id
         integer :: ierr
         real(dp) :: sb_sigma, mu_ideal_gas, R2, R_gas_constant !! pi can be deleted
         type (star_info), pointer :: s
         real(dp) :: power_he_burn, power_c_burn, power_neutrinos, &
         center_h1, center_he4, ocz_top_mass, ocz_bot_mass, &
         ocz_top_radius, ocz_bot_radius!, mass_difference_prev !! no!!
         integer :: nz, j, i, k, k_ocz_top, k_ocz_bot, n_conv_bdy
!         include 'formats'
         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return
         extras_start_step = 0

      end function extras_start_step


      ! returns either keep_going, retry, or terminate.
      integer function extras_check_model(id)
         integer, intent(in) :: id
         integer :: ierr
         type (star_info), pointer :: s
         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return
         extras_check_model = keep_going         

         if (.false. .and. s% star_mass_h1 < 0.35d0) then
            ! stop when star hydrogen mass drops to specified level
            extras_check_model = terminate
            write(*, *) 'have reached desired hydrogen mass'
            return
         end if


         ! if you want to check multiple conditions, it can be useful
         ! to set a different termination code depending on which
         ! condition was triggered.  MESA provides 9 customizeable
         ! termination codes, named t_xtra1 .. t_xtra9.  You can
         ! customize the messages that will be printed upon exit by
         ! setting the corresponding termination_code_str value.
         ! termination_code_str(t_xtra1) = 'my termination condition'

         ! by default, indicate where (in the code) MESA terminated
         if (extras_check_model == terminate) s% termination_code = t_extras_check_model
      end function extras_check_model




      subroutine compute_Ra_Re(id, ierr, v, Ra, Re, Pr, k)
         use const_def

         type (star_info), pointer :: s
         integer, intent(in) :: id, k 
         real(dp), intent(in) :: v
         integer, intent(out) :: ierr
         real(dp), intent(out) :: Ra, Re, Pr


         real(dp) :: alpha, lnLambda, nu
         real(dp) :: dz, dr

         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return


         alpha = 16d0 * boltz_sigma * pow3(s%T(k)) / (3d0 * s%opacity(k) * s%Cp(k) * pow2(s%rho(k)))
         if (s%T(k) > 1.1d5) then
            lnLambda = -17.4d0 + 1.5d0 * log(s%T(k)) - 0.5d0 * log(s%rho(k))
         else
            lnLambda = -12.7d0 + log(s%T(k)) - 0.5d0 * log(s%rho(k))
         end if
         nu = 5.2d-15 * pow(s%T(k),2.5d0) / s%rho(k) / lnLambda


         Pr = nu / alpha
         Re = v * dz / nu
         Ra = Pr * pow2(Re)
      end subroutine compute_Ra_Re


       subroutine compute_Pr(id, ierr, Pr, k)
         use const_def

         type (star_info), pointer :: s
         integer, intent(in) :: id, k 
         integer, intent(out) :: ierr
         real(dp), intent(out) :: Pr


         real(dp) :: alpha, lnLambda, nu
         real(dp) :: dz, dr

         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return


         alpha = 16d0 * boltz_sigma * pow3(s%T(k)) / (3d0 * s%opacity(k) * s%Cp(k) * pow2(s%rho(k)))
         if (s%T(k) > 1.1d5) then
            lnLambda = -17.4d0 + 1.5d0 * log(s%T(k)) - 0.5d0 * log(s%rho(k))
         else
            lnLambda = -12.7d0 + log(s%T(k)) - 0.5d0 * log(s%rho(k))
         end if
         nu = 5.2d-15 * pow(s%T(k),2.5d0) / s%rho(k) / lnLambda


         Pr = nu / alpha
      end subroutine compute_Pr



      subroutine compute_diff_coeffs(id, ierr, kt, kmu, vis, k)
         use chem_def, only: chem_isos, ih1
         use const_def

         type (star_info), pointer :: s
         integer, intent(in) :: id, k
         integer, intent(out) :: ierr
         real(dp), intent(out) :: kt, kmu, vis

         real(dp) :: loglambdah,loglambdacx,loglambdacy,ccx,ccy
         real(dp) :: Bcoeff, Kc, nu_rad, nu_mol
         real(dp) :: chemA, chemZ, acx, acy, qe4
         real(dp), parameter :: sqrt5 = sqrt(5d0)
         integer :: h1, dom_iso


         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return

         kmu = 1.0
         kt = 1.0
         vis = 1.0 


         h1 = s% net_iso(ih1)

         Kc = 4*crad*clight*s% T(k)*s% T(k)*s% T(k)/(3*s% opacity(k)*s% rho(k))  ! thermal conductivity

         kt = Kc/(s% Cp(k) *s% rho(k))            ! thermal diffusivity (assumes radiatively dominated)

         !write(*,*) "Kc,Kt",kc,kt
         qe4=qe*qe*qe*qe                          ! From const_def 
         
 

         ! Log Lambda for pure H (equation 10 from Proffitt Michaud 93)
         loglambdah = -19.26d0 - 0.5d0*log(s% rho(k)) + 1.5d0*log(s% T(k)) - 0.5d0*log(1d0 + 0.5d0*(1+s% xa(h1,k))) 
         nu_rad = 4d0*crad*s%T(k)*s%T(k)*s%T(k)*s%T(k)/(15d0*clight*s%opacity(k)*s%rho(k)*s%rho(k)) ! radiative viscosity
         nu_mol = 0.406d0*sqrt(amu)*pow(boltzm*s%T(k),2.5d0)/(qe4*loglambdah*s%rho(k)) 
         ! From Spitzer "Physics of Fully Ionized Gases equation 5-54
         ! Assumes pure H. Still trying to work out what it would be for a mixture. 
         vis = nu_mol + nu_rad   ! total viscosity

         ! The following is from Proffitt & Michaud, 1993.
         ! Their constant B (equation 15)
         Bcoeff = (15.d0/16.d0)*sqrt(2.d0*amu/(5*pi))*pow(boltzm,2.5d0)/qe4
         ! Extract what species drives the thermohaline concvection
         dom_iso = s% dominant_iso_for_thermohaline(k)
         chemA = chem_isos%Z_plus_N(dom_iso)
         chemZ = chem_isos%Z(dom_iso)


          if(chemZ.gt.2) then
         ! This is if the driving chemical is NOT He.
            ! Log Lambda for H-dominant chem mixture (equation 10)
            loglambdacx = loglambdah - log(chemz)  
            ! Log Lambda for He-dominant chem mixture (equation 10)
            loglambdacy = loglambdah - log(2.d0*chemz)
            ! Calculation of C_ij coeffs (equation 12)
            ccx = log(exp(1.2d0*loglambdacx)+1.)/1.2d0
            ccy = log(exp(1.2d0*loglambdacy)+1.)/1.2d0
            ! Reduced masses (I had to guess, from Bahcall & Loeb 1990), with H and He
            acx = (1.d0*chemA)/(1.d0+chemA)
            acy = 4*chemA/(4.d0+chemA)
            ! My formula (see notes) based on Proffitt and Michaud 1993
            kmu = 2*Bcoeff*pow(s% T(k),2.5d0)/(sqrt5*s%rho(k)*chemZ*chemZ)/ &
               (s% xa(h1,k)*sqrt(acx)*ccx + (1-s% xa(h1,k))*sqrt(acy)*ccy)

         else
            ! Log Lambda for H-He mixture (equation 10)
            loglambdah = -19.26d0 - log(2d0) - 0.5d0*log(s%rho(k)) + &
               1.5d0*log(s%T(k)) - 0.5d0*log(1d0 + 0.5d0*(1+s% xa(h1,k))) 
            ! Calculation of C_ij coeffs (equation 12)
            ccy = log(exp(1.2d0*loglambdah)+1d0)/1.2d0
            ! My formula (see notes) based on Proffitt and Michaud 1993
            kmu = (Bcoeff*pow(s%T(k),2.5d0)/(s%rho(k)*ccy))*(3+s% xa(h1,k))/((1+s% xa(h1,k))*(3+5*s% xa(h1,k))*(0.7d0+0.3d0*s% xa(h1,k)))
            
         endif

      end subroutine compute_diff_coeffs


    integer function how_many_extra_history_columns(id)
         integer, intent(in) :: id
         integer :: ierr
         type (star_info), pointer :: s
         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return

         how_many_extra_history_columns = 0
      end function how_many_extra_history_columns
      
      
      subroutine data_for_extra_history_columns(id, n, names, vals, ierr)
         integer, intent(in) :: id, n
         character (len=maxlen_history_column_name) :: names(n)
         real(dp) :: vals(n)
         real(dp) :: core_h2, current_h2, surface_d
         integer :: nz  !, phase_of_evolution
         integer, intent(out) :: ierr
         type (star_info), pointer :: s
         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return
      
      end subroutine data_for_extra_history_columns
      

      integer function how_many_extra_profile_columns(id)
         integer, intent(in) :: id
         integer :: ierr
         type (star_info), pointer :: s
         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return
         how_many_extra_profile_columns = 4
      end function how_many_extra_profile_columns
      
      
      subroutine data_for_extra_profile_columns(id, n, nz, names, vals, ierr)
         integer, intent(in) :: id, n, nz
         character (len=maxlen_profile_column_name) :: names(n)
         real(dp) :: vals(nz,n), Pr, kt, kmu, vis
         integer, intent(out) :: ierr
         type (star_info), pointer :: s
         integer :: k
         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return
         

         ! note: do NOT add the extra names to profile_columns.list
         ! the profile_columns.list is only for the built-in profile column options.
         ! it must not include the new column names you are adding here.

         ! here is an example for adding a profile column
         !if (n /= 1) stop 'data_for_extra_profile_columns'

         Pr = 0 

         names(1) = 'Prandtl'
         names(2) = 'kt'
         names(3) = 'kmu'
         names(4) = 'vis'
         do k = 1, nz
            call compute_Pr(id, ierr, Pr, k) 
            vals(k,1) = safe_log10(Pr) 
            call compute_diff_coeffs(id, ierr, kt, kmu, vis, k)
            vals(k,2) = safe_log10(kt)
            vals(k,3) = safe_log10(kmu)
            vals(k,4) = safe_log10(vis)
         end do
         
      end subroutine data_for_extra_profile_columns

      integer function how_many_extra_history_header_items(id)
         integer, intent(in) :: id
         integer :: ierr
         type (star_info), pointer :: s
         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return
         how_many_extra_history_header_items = 0
      end function how_many_extra_history_header_items


      subroutine data_for_extra_history_header_items(id, n, names, vals, ierr)
         integer, intent(in) :: id, n
         character (len=maxlen_history_column_name) :: names(n)
         real(dp) :: vals(n)
         type(star_info), pointer :: s
         integer, intent(out) :: ierr
         ierr = 0
         call star_ptr(id,s,ierr)
         if(ierr/=0) return
      end subroutine data_for_extra_history_header_items


      integer function how_many_extra_profile_header_items(id)
         integer, intent(in) :: id
         integer :: ierr
         type (star_info), pointer :: s
         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return
         how_many_extra_profile_header_items = 0
      end function how_many_extra_profile_header_items


      subroutine data_for_extra_profile_header_items(id, n, names, vals, ierr)
         integer, intent(in) :: id, n
         character (len=maxlen_profile_column_name) :: names(n)
         real(dp) :: vals(n)
         type(star_info), pointer :: s
         integer, intent(out) :: ierr
         ierr = 0
         call star_ptr(id,s,ierr)
         if(ierr/=0) return
      end subroutine data_for_extra_profile_header_items

      ! returns either keep_going or terminate.
      ! note: cannot request retry; extras_check_model can do that.
      integer function extras_finish_step(id)
         integer, intent(in) :: id
         integer :: ierr
         real(dp) :: log_surface_gravity
         type (star_info), pointer :: s
         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return
         extras_finish_step = keep_going

         ! to save a profile, 
            ! s% need_to_save_profiles_now = .true.
         ! to update the star log,
            ! s% need_to_update_history_now = .true.
         
         !write(*,*) s% L(1)/lsun, prev_luminosity/lsun, s% L(1)/lsun

         if (( s% L(1)/lsun .gt. 10) .and. &
            ( s% star_age .gt. 5d9) .and. &
             (prev_luminosity .gt. s% L(1)) .and. &
             (enter_LB .eq. 0d0)) then ! Entering luminosity Bump (luminosity decreases)
!         if (( s% L(1)/lsun .gt. 10) .and. (prev_luminosity .gt. s% L(1)) .and. (enter_LB .eq. 0d0)) then ! Entering luminosity Bump (luminosity decreases)

          ! save a profile & update the history
           write(*,*) 'Entering LB'
           s% need_to_update_history_now = .true.
           s% need_to_save_profiles_now = .true.
           enter_LB = s% L(1)


         endif 

         if ((enter_LB .gt. 0d0) .and. (s% L(1) .gt. enter_LB) .and. (exit_LB .eq. 0d0)) then ! Exiting luminosity Bump (same luminosity as entering, but moving up)
            
          ! save a profile & update the history
           write(*,*) 'Exiting LB'
           s% need_to_update_history_now = .true.
           s% need_to_save_profiles_now = .true.
           exit_LB = s% L(1)
           !extras_finish_step = terminate

         endif 

         log_g = safe_log10(s% grav(1))

         if ( (log_g > log_g_max) ) then
             log_g_max = log_g
         endif


         if (.not. is_highRes) then
             write(*,*) 'my value of logg is', log_g, log_g_max, log_g_outputs
             if ( (log_g < log_g_max) .and. (log_g_max > log_g_outputs) \
                  .and. (log_g < log_g_outputs) .and. (s% star_age >= start_output_age) ) then
                 is_highRes = .true.
                 s% write_profiles_flag = .true.
                 s% time_delta_coeff = dense_time_coeff
                 s% mesh_delta_coeff = dense_mesh_coeff
                 s% varcontrol_target = dense_varcontrol_target
             else
                 s% write_profiles_flag = .false.
             endif
         endif

         if ( ( (log_g < log_g_end) .or. (s% star_age >= end_output_age) ) \
                .and. (s% star_age >= 10d6) ) then
            extras_finish_step = terminate
         endif       

         ! see extras_check_model for information about custom termination codes
         ! by default, indicate where (in the code) MESA terminated
         if (extras_finish_step == terminate) s% termination_code = t_extras_finish_step
      end function extras_finish_step

      
      
      subroutine extras_after_evolve(id, ierr)
         integer, intent(in) :: id
         integer, intent(out) :: ierr
         type (star_info), pointer :: s
         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return
      end subroutine extras_after_evolve

      end module run_star_extras
      


==> mesa_models/generate_run_directories.py <==
"""
This python script generates MESA run directories based on a template directory 
for a specified range of metallicities and initial masses.
"""
import shutil
from pathlib import Path
import numpy as np

#TODO automate Fe/H -> Z pipeline from get_Z_from_FeH_aFe.py

z_map = np.around(np.genfromtxt('Z_feH_table.dat', skip_header=1, usecols=(0, 2, 3)), decimals=8)
FeHvals  = z_map[:,0].ravel()
Y_values = z_map[:,1].ravel()
Z_values = z_map[:,2].ravel()
M_values = [0.9, 1.1, 1.3, 1.5, 1.7]

th_model = ["'Brown_Garaud_Stellmach_13'"] + ["'Kippenhahn'"]*4 
th_coeff = [1, 0.1, 2, 700]
alpha_MLT = 1.6
a_string  = '{:.4f}'.format(alpha_MLT)

##Z - to - Y from Jamie: https://ui.adsabs.harvard.edu/abs/2022ApJ...927...31T/abstract
#z_solar = 0.0179492
#y_solar = 0.2725693
#dYdZ = 1.3426 
#Y_bbh = -(dYdZ*z_solar - y_solar) #per e.g., eqns 1-3 of https://iopscience.iop.org/article/10.3847/0004-637X/823/2/102
#z_to_y = lambda zval: Y_bbh + dYdZ * zval

template_dir = Path('./template_work_thermohaline/')

for thermo_model, thermo_coeff in zip(th_model, th_coeff):
    for Zv in Z_values:
        Yv = Y_values[Z_values == Zv][0]
        for Mv in M_values:
            zv_string = '{:.8f}'.format(Zv)
            yv_string = '{:.8f}'.format(Yv)
            mv_string = '{:.1f}'.format(Mv)
            model_string = '{:s}'.format(thermo_model).replace("'", "")
            coeff_string = '{:.1e}'.format(thermo_coeff)
            run_tag = 'alpha{}_Z{}_M{}'.format(a_string, zv_string, mv_string)
            run_tag = '{}_coeff{}_alpha{}_Z{}_M{}'.format(model_string, coeff_string, a_string, zv_string, mv_string)
            run_dir = Path('./work_thermohaline_{}'.format(run_tag))

            if not run_dir.exists():
                print('creating directory {}'.format(run_dir))
                run_dir.mkdir()
            else:
                print('{} already exists'.format(run_dir))

            for filename in ['clean', 'mk', 're', 'rn', 'inlist', 'inlist_pgstar_thermohaline', \
                    'controls.defaults', 'history_columns_thermohaline.list', 'profile_columns_thermohaline.list',\
                    'star_job.defaults', 'mesa_to_hdf5.py', 'get_fluid_parameters.py', \
                    'find_r_vs_time.py', 'hdf5_to_lite_hdf5.py', 'HR.py']:
                template_path = template_dir.joinpath(filename)
                run_path = run_dir.joinpath(filename)
                shutil.copy(str(template_path), str(run_path))

            for directory in ['make', 'src']:
                template_path = template_dir.joinpath(directory)
                run_path = run_dir.joinpath(directory)
                if not run_path.exists():
                    shutil.copytree(str(template_path), str(run_path))

            #copy inlist_project_temp w/ appropriate changes
            template_inlist = open(str(template_dir.joinpath('inlist_project_temp')), 'r')
            run_inlist = open(str(run_dir.joinpath('inlist_project_temp')), 'w')
            replacements = dict()
            mod_run_tag = '{}_no-rot-minDmix'.format(run_tag)
            replacements['Zbase'] = zv_string
            replacements['initial_z'] = zv_string
            replacements['initial_y'] = yv_string
            replacements['initial_mass'] = mv_string
            replacements['save_model_filename'] = "'thermohaline_{}.mod'".format(mod_run_tag)
            replacements['filename_for_profile_when_terminate'] = "'thermohaline_{}.profile.data'".format(mod_run_tag)
            replacements['star_history_name'] = "'history_{}.data'".format(mod_run_tag)
            replacements['profile_data_prefix'] = "'thermohaline_{}.profile'".format(mod_run_tag)
            replacements['profiles_index_name'] = "'thermohaline_{}.profiles.index'".format(mod_run_tag)
            replacements['thermohaline_option'] = thermo_model
            replacements['thermohaline_coeff'] = '{:.10f}'.format(thermo_coeff)
            for line in template_inlist.readlines():
                for key, string in replacements.items():
                    if key in line and 'initial_zfracs' not in line:
                        line = '{} = {}\n'.format(line.split('=', 1)[0], string)
                run_inlist.write(line)
            template_inlist.close()
            run_inlist.close()

            #copy evan's pleiades job submission file (may need to change for other people)
            template_job = open(str(template_dir.joinpath('evan_pleiades_job_submit')), 'r')
            run_job = open(str(run_dir.joinpath('evan_pleiades_job_submit')), 'w')
            for line in template_job.readlines():
                if "#PBS -N mesa_thermohaline" in line:
                    line = "#PBS -N mesa_thermohaline_{}\n".format(run_tag)
                run_job.write(line)
            template_job.close()
            run_job.close()






==> mesa_models/get_Z_from_FeH_aFe.py <==
#!/usr/bin/env python3
# Written by Tim White, Meridith Joyce, Evan Anders
# Uses code from Aaron Dotter's repo: https://github.com/aarondotter/initial_xa_calculator/blob/master/src/initial_xa_calculator.f90#L303
import numpy as np
import pandas as pd
import argparse

dYdZ = 1.3426
big_bang_Y = 0.2485
z_to_y = lambda zval: big_bang_Y + dYdZ * zval

def pow10(A):
    return 10**(A)

#########################
def numfrac_justZ(feh,alpha,abundances):
    table = pd.read_fwf('GS98abundances.txt')

    setup(feh,alpha,table)

    b = pow10(table['A'])
    errb = b*np.log(10)*table['errA']
    sum0 = np.sum(b)
    errsum0 = np.sqrt(np.sum((errb)**2))

    b1 = np.copy(b)
    b1[0] = 0.0
    b1[1] = 0.0

    sum1 = np.sum(b1)

    b = b/sum0
    sumam = np.sum(b*table['awt'])
    b1 = b1/sum1
    errb1 = errb/sum1
    errb = errb/sum0

    a = b*table['awt']/sumam
    erra = errb*table['awt']/sumam
    
    sumz = np.sum(a[2:])
    errsumz = np.sqrt(np.sum(erra[2:]**2))  

    return sumz, errsumz, sumz/a[0], errsumz/a[0]

###############

def setup(feh,alpha,table):
    for index, row in table.iterrows():
        if row['element'] == 'C':
            table.at[index,'A'] += feh
        if row['element'] == 'N':
            table.at[index,'A'] += feh
        if row['element'] == 'O':
            table.at[index,'A'] += feh
            table.at[index,'A'] += alpha
        if row['element'] == 'Ne':
            table.at[index,'A'] += feh
            table.at[index,'A'] += alpha
        if row['element'] == 'Na':
            table.at[index,'A'] += feh
        if row['element'] == 'Mg':
            table.at[index,'A'] += feh
            table.at[index,'A'] += alpha
        if row['element'] == 'Al':
            table.at[index,'A'] += feh
        if row['element'] == 'Si':
            table.at[index,'A'] += feh
            table.at[index,'A'] += alpha
        if row['element'] == 'P':
            table.at[index,'A'] += feh
        if row['element'] == 'S':
            table.at[index,'A'] += feh
            table.at[index,'A'] += alpha
        if row['element'] == 'Cl':
            table.at[index,'A'] += feh
        if row['element'] == 'Ar':
            table.at[index,'A'] += feh
        if row['element'] == 'Ca':
            table.at[index,'A'] += feh
            table.at[index,'A'] += alpha
        if row['element'] == 'Ti':
            table.at[index,'A'] += feh
            table.at[index,'A'] += alpha
        if row['element'] == 'Cr':
            table.at[index,'A'] += feh
        if row['element'] == 'Mn':
            table.at[index,'A'] += feh
            table.at[index,'A'] -= alpha
        if row['element'] == 'Fe':
            table.at[index,'A'] += feh
        if row['element'] == 'Ni':
            table.at[index,'A'] += feh

if __name__ == '__main__':
    abundances = 'GS98' 

    feh_array = np.array([0.4, 0.2, 0.0, -0.2, -0.4, -0.6, -0.8, -1.0, -1.2, -1.4])
    aFe_array = [0.0] 

    xvals = []
    yvals = []
    zvals = []

    print((10*"{:<10s}").format('FeH,', 'alpha/Fe,', 'sumZ,', 'err_sumZ,', 'Z/X,', 'Z/X_err,', 'X', 'Y', 'Z', 'Y_func'))
    for feh in feh_array:
        for alpha in aFe_array:
            sumZ, err_sumZ, ZX, err_ZX = numfrac_justZ(feh, alpha, abundances)
            new_X = (1 - big_bang_Y)/(1 + ZX*(1 + dYdZ))
            new_Z = ZX * new_X
            new_Y = 1 - (new_X + new_Z)
            zvals.append(new_Z)
            yvals.append(new_Y)
            xvals.append(new_X)
            Y_round = z_to_y(new_Z)
            print((10*'{:<10.4f}').format(feh, alpha, sumZ, err_sumZ, ZX, err_ZX, new_X, new_Y, new_Z, Y_round))

    z_over_x = np.log10(np.array(zvals)/np.array(xvals))
    z_over_x -= z_over_x[feh_array == 0]
    rows = [[feh, x, y, z, log_z_over_x] for feh, x, y, z, log_z_over_x in zip(feh_array, xvals, yvals, zvals, z_over_x)]
    header = "{:>9s}".format("Fe/H") + (4*"{:>12s}").format("X", "Y", "Z", "log10(Z/X)")
    np.savetxt('Z_feH_table.dat', rows, '%11.8f', header=header)


==> mesa_models/post/generate_csv_data.py <==
import pathlib
import re

import h5py
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
from scipy.stats import mode

def natural_sort(iterable, reverse=False):
    """
    Sort alphanumeric strings naturally, i.e. with "1" before "10".
    Based on http://stackoverflow.com/a/4836734.

    Taken from dedalus/tools/general.py

    """

    convert = lambda sub: int(sub) if sub.isdigit() else sub.lower()
    key = lambda item: [convert(sub) for sub in re.split('([0-9]+)', str(item))]

    return sorted(iterable, key=key, reverse=reverse)



z_map = np.around(np.genfromtxt('../Z_feH_table.dat', skip_header=1, usecols=(0, 3)), decimals=8)
FeHvals   = z_map[:,0].ravel()
Zvals = z_map[:,1].ravel()

here = pathlib.Path('./')
def read_dirs(model_name, coeff):
    data = []
    for path in natural_sort(here.glob('work*/')):
        for strval in str(path).split('_'):
            if 'M' in strval:
                M = float(strval.split('M')[-1])
            if 'Z' in strval:
                Z = float(strval.split('Z')[-1])
                FeH = FeHvals[Zvals == Z][0]
        try:
            if model_name not in str(path):
                continue
            if float(str(path).split('coeff')[-1].split('_')[0]) != coeff:
                continue
            with h5py.File(path.joinpath('r_vs_time.h5'), 'r') as f:
#                print('reading {}'.format(str(path)))

                model = f['models'][()]
                shortmodel, unique = np.unique(model, return_index=True)
                model = model[unique]

                good_range = f['good_point'][()][unique]
                if np.sum(good_range) == 0: continue
                r = f['r'][()][unique]
                R0 = f['R0'][()][unique]
                tau = f['tau'][()][unique]
                good_r = r[good_range]
                good_model = model[good_range]
                plt.axhline(np.median(good_r))
                plt.plot(model, r)
                plt.plot(good_model, good_r)
                plt.ylim(1e-4, 1)
                plt.yscale('log')
#                N = int(np.sum(good_range))
#                rval = np.median(r[good_range][N//2:])
#                R0val = np.median(R0[good_range][N//2:])
#                tauval = np.median(tau[good_range][N//2:])
                rval = np.median(r[good_range])
                R0val = np.median(R0[good_range])
                tauval = np.median(tau[good_range])
                plt.xlabel('model number')
                plt.ylabel('r')

                plt.savefig(str(path.joinpath('r_vs_num.png')), dpi=400)
                plt.clf()
                data.append((M, FeH, Z, rval, R0val, tauval))
                print(data[-1])
        except:
            print('ERROR: r_vs_time.h5 not found in {}'.format(path))
            data.append((M, FeH, Z, np.nan, np.nan, np.nan))
    if np.array(data).size > 0:
#        data = sorted(data, key=lambda d: (d[0], d[1]))
        for i in range(len(data)):
            print(data[i])
        header = "{:>18s}".format("M") + (5*"{:>21s}").format("Fe/H", "Z", "r", "R0", "tau")
        np.savetxt('mesa_{}_coeff{:.1e}_values.csv'.format(model_name, coeff), data, '%20.10f', delimiter=',', header=header)


read_dirs('Brown', 1)
read_dirs('Kipp', 0.1)
read_dirs('Kipp', 2)
read_dirs('Kipp', 700)


==> mesa_models/post/publication_mesa_r.py <==
import pathlib
import glob

import h5py
import numpy as np
import matplotlib
import matplotlib.pyplot as plt

plt.style.use('apj.mplstyle')

fig = plt.figure(figsize=(6.5, 6.5))
ax1  = fig.add_axes((0.1, 0.5, 0.33, 0.33))
ax2  = fig.add_axes((0.55, 0.5, 0.33, 0.33))
ax3  = fig.add_axes((0.1, 0.1, 0.33, 0.33))
ax4  = fig.add_axes((0.55, 0.1, 0.33, 0.33))
cax = fig.add_axes((0.09, 0.96, 0.75, 0.04))


axs = [ax1, ax2, ax3, ax4]


vmin = -4
vmax = -3


csvfiles = glob.glob('*.csv')
norm = matplotlib.colors.Normalize(vmin=vmin, vmax=vmax)
sm = plt.cm.ScalarMappable(cmap='viridis', norm=norm)
sm.set_array([])

norm_g = matplotlib.colors.Normalize(vmin=vmin + 0.5, vmax=vmax)
sm_g = plt.cm.ScalarMappable(cmap='Greys', norm=norm)
sm_g.set_array([])



for i, fname in enumerate(csvfiles):
    if i  == len(axs):
        break
    ax= axs[i]
    name = fname.split('.csv')[0]

    data = np.genfromtxt(fname, delimiter=',', skip_header=1)
    M = data[:,0]
    FeH = data[:,1]
    r = data[:,3]

    ff, mm = np.meshgrid(np.unique(FeH), np.unique(M))
    rr = np.zeros_like(ff)
    rr[:] = np.nan
    for i in range(len(M)):
        rr[(mm == M[i])*(ff == FeH[i])] = r[i]

#    mm, tt = np.meshgrid(np.unique(mesh), np.unique(time))
#    rr = np.zeros_like(tt)
#    rr[:] = np.nan
#    for i in range(len(mesh)):
#        rr[(mm == mesh[i])*(tt == time[i])] = r[i]


    ax.pcolormesh(mm, ff, np.log10(rr), vmin=vmin, vmax=vmax, shading='nearest', rasterized=True)

    for i in range(len(M)):
        ax.text(M[i], FeH[i], '{:.2f}'.format(np.log10(r[i])), ha='center', va='center', size=9, color=sm_g.to_rgba(np.log10(r[i])))

    
    ax.invert_xaxis()
    ax.set_xticks((0.9, 1.1, 1.3, 1.5, 1.7))
    ax.set_yticks((-1.2, -0.8, -0.4, 0.0, 0.4))
ax3.set_xlabel('Mass')
ax3.set_ylabel('Fe/H')

cbar = matplotlib.colorbar.ColorbarBase(cax, cmap=matplotlib.cm.get_cmap('viridis'), norm=norm, orientation='horizontal')
cbar.set_label('r')

fig.savefig('mesa_r_spread.png', dpi=600, bbox_inches='tight')
fig.savefig('mesa_r_spread.pdf', dpi=600, bbox_inches='tight')




==> mesa_models/post/pull_remote_files.sh <==
#!/bin/zsh
PLEIADESROOT=/nobackup/eanders/
TRUEPLEIADESROOT=$PLEIADESROOT/Empirical-Magnetic-Thermohaline/mesa_models/post/
FOLDERBASE=work_thermohaline

LOCALBASE=./
for tag in Brown_Garaud_Stellmach_13_coeff1.0e+00 
do
    for Zv in 0.00068468 0.00108379 0.00171429 0.00270849 0.00427157 0.00671765 0.01051793 0.01635613 0.02517204 0.03814436
    do
        for Mv in 0.9 1.1 1.3 1.5 1.7
        do
            echo $Zv $Mv
            FOLDEREND=alpha1.6000_Z$Zv\_M$Mv
            LOCALFOLDER=$FOLDERBASE\_$tag\_$FOLDEREND
            LOCALDIR=$LOCALBASE/$LOCALFOLDER
            PLEIADESDIR=$TRUEPLEIADESROOT/$LOCALFOLDER
            mkdir $LOCALDIR/
            files={figs_R0.mp4,r_vs_time.h5}
            scp pfe:$PLEIADESDIR/$files ./$LOCALDIR/
#            scp pfe:$PLEIADESDIR/fluid_parameter_plots.mp4 ./$LOCALDIR/
            figs={full_log_g_vs_model.png,full_r_vs_model.png,full_r_vs_log_g.png,full_R0_vs_model.png}
            scp pfe:$PLEIADESDIR/figs_R0/$figs ./$LOCALDIR/
        done
    done
done



==> mesa_models/post/r_vs_inputs.py <==
import pathlib
import glob

import h5py
import numpy as np
import matplotlib
import matplotlib.pyplot as plt


csvfiles = glob.glob('*.csv')
for fname in csvfiles:
    vmin = -4
    vmax = -3
    name = fname.split('.csv')[0]

    data = np.genfromtxt(fname, delimiter=',', skip_header=1)
    M = data[:,0]
    FeH = data[:,1]
    r = data[:,3]
#    mesh = data[:,6]
#    time = data[:,7]

    ff, mm = np.meshgrid(np.unique(FeH), np.unique(M))
    rr = np.zeros_like(ff)
    rr[:] = np.nan
    for i in range(len(M)):
        rr[(mm == M[i])*(ff == FeH[i])] = r[i]

#    mm, tt = np.meshgrid(np.unique(mesh), np.unique(time))
#    rr = np.zeros_like(tt)
#    rr[:] = np.nan
#    for i in range(len(mesh)):
#        rr[(mm == mesh[i])*(tt == time[i])] = r[i]


    fig = plt.figure()
    ax = fig.add_axes((0.1, 0.1, 0.8, 0.7))
    cax = fig.add_axes((0.1, 0.94, 0.8, 0.03))

#    ax.pcolormesh(tt, mm, np.log10(rr), vmin=vmin, vmax=vmax, shading='nearest')
    ax.pcolormesh(mm, ff, np.log10(rr), vmin=vmin, vmax=vmax, shading='nearest')

    norm = matplotlib.colors.Normalize(vmin=vmin, vmax=vmax)
    sm = plt.cm.ScalarMappable(cmap='viridis', norm=norm)
    sm.set_array([])

    for i in range(len(M)):
        ax.text(M[i], FeH[i], '{:.3f}'.format(np.log10(r[i])), ha='center', va='center')


    ax.set_xlabel('Mass')
    ax.set_ylabel('Fe/H')
    ax.invert_xaxis()
#    ax.set_xlabel('mesh delta coeff')
#    ax.set_ylabel('time delta coeff')
#    ax.set_xscale('log')
#    ax.set_yscale('log')
#    ax.invert_yaxis()



    cbar = matplotlib.colorbar.ColorbarBase(cax, cmap=matplotlib.cm.get_cmap('viridis'), norm=norm, orientation='horizontal')
    cbar.set_label('r')

    fig.savefig('convergence_{}.png'.format(name), dpi=300, bbox_inches='tight')


==> mesa_models/post/resolution_test/generate_csv_data.py <==
import pathlib
import re

import h5py
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
from scipy.stats import mode

def natural_sort(iterable, reverse=False):
    """
    Sort alphanumeric strings naturally, i.e. with "1" before "10".
    Based on http://stackoverflow.com/a/4836734.

    Taken from dedalus/tools/general.py

    """

    convert = lambda sub: int(sub) if sub.isdigit() else sub.lower()
    key = lambda item: [convert(sub) for sub in re.split('([0-9]+)', str(item))]

    return sorted(iterable, key=key, reverse=reverse)



z_map = np.around(np.genfromtxt('../../Z_feH_table.dat', skip_header=1, usecols=(0, 3)), decimals=8)
FeHvals   = z_map[:,0].ravel()
Zvals = z_map[:,1].ravel()

here = pathlib.Path('./')
def read_dirs(massval, zval):
    data = []
    for path in natural_sort(here.glob('work*/')):
        for strval in str(path).split('_'):
            if 'M' in strval:
                M = float(strval.split('M')[-1])
            if 'Z' in strval:
                Z = float(strval.split('Z')[-1])
                FeH = FeHvals[Zvals == Z][0]
            if 'mesh' in strval:
                mesh = float(strval.split('mesh')[-1])
            if 'time' in strval:
                time = float(strval.split('time')[-1])
        if M != massval or Z != zval:
            continue
        try:
            with h5py.File(path.joinpath('r_vs_time.h5'), 'r') as f:
#                print('reading {}'.format(str(path)))

                model = f['models'][()]
                shortmodel, unique = np.unique(model, return_index=True)
                model = model[unique]

                good_range = f['good_point'][()][unique]
                if np.sum(good_range) == 0: continue
                r = f['r'][()][unique]
                R0 = f['R0'][()][unique]
                tau = f['tau'][()][unique]
                good_r = r[good_range]
                good_model = model[good_range]
                plt.axhline(np.median(good_r))
                plt.plot(model, r)
                plt.plot(good_model, good_r)
                plt.ylim(1e-4, 1)
                plt.yscale('log')
                rval = np.median(r[good_range])
                R0val = np.median(R0[good_range])
                tauval = np.median(tau[good_range])
                plt.xlabel('model number')
                plt.ylabel('r')

                plt.savefig(str(path.joinpath('r_vs_num.png')), dpi=400)
                plt.clf()
                data.append((M, FeH, Z, rval, R0val, tauval, mesh, time))
        except:
            print('ERROR: r_vs_time.h5 not found in {}'.format(path))
            data.append((M, FeH, Z, np.nan, np.nan, np.nan, np.nan, np.nan))
    if np.array(data).size > 0:
#        for i in range(len(data)):
#            print(data[i])
        header = "{:>18s}".format("M") + (7*"{:>21s}").format("Fe/H", "Z", "r", "R0", "tau", "mesh_coeff", "time_coeff")
        M, FeH = data[0][:2]
        np.savetxt('mesa_FeH{:.1f}_Mv{:.1f}_values.csv'.format(FeH, M), data, '%20.8f', delimiter=',', header=header)
        print('saved ' + 'mesa_FeH{:.1f}_Mv{:.1f}_values.csv'.format(FeH, M))


masses = [0.9, 1.3, 1.7]
Zs = [0.03814436, 0.00671765, 0.00108379]

for Zv in Zs:
    for Mv in masses:
        read_dirs(Mv, Zv)


==> mesa_models/post/resolution_test/r_vs_inputs.py <==
import pathlib
import glob

import h5py
import numpy as np
import matplotlib
import matplotlib.pyplot as plt


csvfiles = glob.glob('*.csv')
for fname in csvfiles:
    vmin = -3.5
    vmax = -2.5
    name = fname.split('.csv')[0]

    data = np.genfromtxt(fname, delimiter=',', skip_header=1)
    M = data[:,0]
    FeH = data[:,1]
    r = data[:,3]
    mesh = data[:,6]
    time = data[:,7]

#    ff, mm = np.meshgrid(np.unique(FeH), np.unique(M))
#    rr = np.zeros_like(ff)
#    rr[:] = np.nan
#    for i in range(len(M)):
#        rr[(mm == M[i])*(ff == FeH[i])] = r[i]

    mm, tt = np.meshgrid(np.unique(mesh), np.unique(time))
    rr = np.zeros_like(tt)
    rr[:] = np.nan
    for i in range(len(mesh)):
        rr[(mm == mesh[i])*(tt == time[i])] = r[i]


    fig = plt.figure()
    ax = fig.add_axes((0.1, 0.1, 0.8, 0.7))
    cax = fig.add_axes((0.1, 0.94, 0.8, 0.03))

    ax.pcolormesh(tt, mm, np.log10(rr), vmin=vmin, vmax=vmax, shading='nearest')
#    ax.pcolormesh(mm, ff, np.log10(rr), vmin=vmin, vmax=vmax, shading='nearest')

    norm = matplotlib.colors.Normalize(vmin=vmin, vmax=vmax)
    sm = plt.cm.ScalarMappable(cmap='viridis', norm=norm)
    sm.set_array([])


    ax.set_xlabel('mesh delta coeff')
    ax.set_ylabel('time delta coeff')
    ax.set_xscale('log')
    ax.set_yscale('log')
    ax.invert_yaxis()



    cbar = matplotlib.colorbar.ColorbarBase(cax, cmap=matplotlib.cm.get_cmap('viridis'), norm=norm, orientation='horizontal')
    cbar.set_label('r')

    fig.savefig('convergence_{}.png'.format(name), dpi=300, bbox_inches='tight')


==> mesa_models/resolution_test/generate_run_directories.py <==
"""
This python script generates MESA run directories based on a template directory 
for a specified range of metallicities and initial masses.
"""
import shutil
from pathlib import Path
import numpy as np

Z_values = [0.00108379,  0.00671765,  0.03814436] #fe/h = -1.2, -0.4, 0.4
M_values = [0.9, 1.3, 1.7 ]
mesh_values = np.logspace(-1, 0, 5)
time_values = np.logspace(-1, 0, 5)
th_model = ["'Brown_Garaud_Stellmach_13'",]
th_coeff = [1]
alpha_MLT = 1.6
a_string  = '{:.2f}'.format(alpha_MLT)


#Z - to - Y from Jamie: https://ui.adsabs.harvard.edu/abs/2022ApJ...927...31T/abstract
z_solar = 0.0179492
y_solar = 0.2725693
delta_y_div_delta_z = 1.3426 
big_bang_helium = 0.2485 
z_to_y = lambda zval: big_bang_helium + delta_y_div_delta_z * zval

template_dir = Path('../template_work_thermohaline/')

for thermo_model, thermo_coeff in zip(th_model, th_coeff):
    for mesh_delta in mesh_values:
        for time_delta in time_values:
            for Zv in Z_values:
                Yv = z_to_y(Zv)
                for Mv in M_values:
                    zv_string = '{:.8f}'.format(Zv)
                    yv_string = '{:.8f}'.format(Yv)
                    mv_string = '{:.2f}'.format(Mv)
                    mesh_string = '{:.6f}'.format(mesh_delta)
                    time_string = '{:.6f}'.format(time_delta)
                    run_tag = 'mesh{}_time{}_alpha{}_Z{}_M{}'.format(mesh_string, time_string, a_string, zv_string, mv_string)
                    run_dir = Path('./work_thermohaline_{}'.format(run_tag))

                    if not run_dir.exists():
                        print('creating directory {}'.format(run_dir))
                        run_dir.mkdir()
                    else:
                        print('{} already exists'.format(run_dir))

                    for filename in ['clean', 'mk', 're', 'rn', 'inlist', 'inlist_pgstar_thermohaline', 'controls.defaults', 'history_columns_thermohaline.list', 'profile_columns_thermohaline.list', 'star_job.defaults', 'mesa_to_hdf5.py', 'get_fluid_parameters.py', 'find_r_vs_time.py']:
                        template_path = template_dir.joinpath(filename)
                        run_path = run_dir.joinpath(filename)
                        shutil.copy(str(template_path), str(run_path))

                    for directory in ['make', 'src']:
                        template_path = template_dir.joinpath(directory)
                        run_path = run_dir.joinpath(directory)
                        if not run_path.exists():
                            shutil.copytree(str(template_path), str(run_path))

                    #copy inlist_project_temp w/ appropriate changes
                    template_inlist = open(str(template_dir.joinpath('inlist_project_temp')), 'r')
                    run_inlist = open(str(run_dir.joinpath('inlist_project_temp')), 'w')
                    replacements = dict()
                    mod_run_tag = '{}_no-rot-minDmix'.format(run_tag)
                    replacements['Zbase'] = zv_string
                    replacements['initial_z'] = zv_string
                    replacements['initial_y'] = yv_string
                    replacements['initial_mass'] = mv_string
                    replacements['save_model_filename'] = "'thermohaline_{}.mod'".format(mod_run_tag)
                    replacements['filename_for_profile_when_terminate'] = "'thermohaline_{}.profile.data'".format(mod_run_tag)
                    replacements['star_history_name'] = "'history_{}.data'".format(mod_run_tag)
                    replacements['profile_data_prefix'] = "'thermohaline_{}.profile'".format(mod_run_tag)
                    replacements['profiles_index_name'] = "'thermohaline_{}.profiles.index'".format(mod_run_tag)
#                    replacements['x_ctrl(12)'] = '1.25'
#                    replacements['x_ctrl(13)'] = '3.00'
                    replacements['x_ctrl(15)'] = mesh_delta
                    replacements['x_ctrl(16)'] = time_delta

                    replacements['thermohaline_option'] = thermo_model
                    replacements['thermohaline_coeff'] = '{:.10f}'.format(thermo_coeff)


#                    if Zv == 0.0280 and Mv == 1.7:
#                        replacements['x_ctrl(20)'] = '2.005d9'
#                        replacements['x_ctrl(21)'] = '2.030d9'
                    for line in template_inlist.readlines():
                        for key, string in replacements.items():
                            if key in line and 'initial_zfracs' not in line:
                                line = '{} = {}\n'.format(line.split('=', 1)[0], string)
                        run_inlist.write(line)
                    template_inlist.close()
                    run_inlist.close()

                    #copy evan's pleiades job submission file (may need to change for other people)
                    template_job = open(str(template_dir.joinpath('evan_pleiades_job_submit')), 'r')
                    run_job = open(str(run_dir.joinpath('evan_pleiades_job_submit')), 'w')
                    for line in template_job.readlines():
                        if "#PBS -N mesa_thermohaline" in line:
                            line = "#PBS -N mesa_thermohaline_{}\n".format(run_tag)
                        run_job.write(line)
                    template_job.close()
                    run_job.close()






==> mesa_models/resolution_test/make_movies.sh <==
for d in work*/
do
    cd $d
    png2mp4.sh fluid_parameter_plots/ fluid_parameter_plots.mp4 30
    png2mp4.sh figs_R0/R0_ figs_R0.mp4 30
    cd $OLDPWD
done


==> mesa_models/resolution_test/png2mp4.sh <==
#!/bin/sh
# PNG encoding with ffmpeg
# Options:
#   -y                  Overwrite output
#   -f image2pipe       Input format
#   -vcodec png         Input codec
#   -r $3               Frame rate
#   -i -                Input files from cat command
#   -f mp4              Output format
#   -vcodec libx254     Output codec
#   -pix_fmt yuv420p    Output pixel format
#   -preset slower      Prefer slower encoding / better results
#   -crf 20             Constant rate factor (lower for better quality)
#   -vf "scale..."      Round to even size
#   $2                  Output file
#
#Example
# png2mp4 "potential_0/potential_0_fields*.png" output.mp4 30
cat $1* | ffmpeg \
    -y \
    -f image2pipe \
    -vcodec png \
    -r $3 \
    -i - \
    -f mp4 \
    -vcodec libx264 \
    -pix_fmt yuv420p \
    -preset slower \
    -crf 20 \
    -vf "scale=trunc(in_w/2)*2:trunc(in_h/2)*2" \
    $2


==> mesa_models/template_work_thermohaline/HR.py <==
#!/usr/bin/env python3
####################################################
#
# Author: M Joyce
#
####################################################
import numpy as np
import glob
import sys
import subprocess
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle
from matplotlib.collections import PatchCollection
from matplotlib.ticker import (MultipleLocator, AutoMinorLocator)
import argparse

import h5py


tag = 'grid2'

colors=['red', 'orange','lightgreen',  'green', 'blue',\
        'navy','indigo', 'purple', 'violet',\
        'magenta', 'pink', 'maroon', 'brown', 'black','gray',\
        'red', 'orange','lightgreen',  'green', 'blue',\
        'navy','indigo', 'purple', 'violet',\
        'magenta', 'pink', 'maroon', 'brown', 'black','gray',\
        'red', 'orange','lightgreen',  'green', 'blue',\
        'navy','indigo', 'purple', 'violet',\
        'magenta', 'pink', 'maroon', 'brown', 'black','gray']

fig, ax = plt.subplots(figsize=(18,16))

with h5py.File('hdf5_LOGS.h5', 'r') as f:
    history = f['history/bulk']

    mesa_histories = dict()
    for key in ['model_number', 'star_mass', 'star_age', 'log_LH', 'log_Teff', 'log_L', 'log_R', 'log_g']:
        mesa_histories[key] = history[key][()]
    locals().update(mesa_histories)

    Teff = 10.0**log_Teff
    star_age = star_age/1e9
    radius = 10.0**log_R


    ax.plot(Teff, log_L, '-', lw=4, ms=1, color=colors[0])
    


ax.set_xlabel(r"Teff (K)",  fontsize=36)
ax.set_ylabel(r"Log $L/L_{\odot}$", fontsize=36)

ax.tick_params(axis='both', which='major', labelsize=24)
ax.tick_params(axis='both', which='minor', labelsize=20)

ax.xaxis.set_minor_locator(AutoMinorLocator())
ax.yaxis.set_minor_locator(AutoMinorLocator())
ax.tick_params(which='both', width=4)
ax.tick_params(which='major', length=12)
ax.tick_params(which='minor', length=8, color='black')

#plt.title(r'Adjustments to $\alpha_{MLT}$ only (No $B$, no spots)', fontsize = 30)

#plt.xlim(3280,4000)
#plt.ylim(-0.2,0.41)
plt.gca().invert_xaxis()
plt.legend(loc=6, fontsize=16)

plt.savefig('HR_diagram.png')
plt.close()


==> mesa_models/template_work_thermohaline/find_r_vs_time.py <==
import os
import h5py
import numpy as np
import matplotlib.pyplot as plt
import palettable
from mpl_toolkits.axes_grid1.inset_locator import inset_axes

PLOT_MOVIE=True

def compute_R0(gradT_sub_grada, gradr_sub_grada, gradL_composition_term, *args, **kwargs):
    use_gradT = kwargs.get('use_gradT', True)
    delta =  1 ## note: not -1 because of order of differences
    phi = 1 
    
    if use_gradT:
        R0 = (delta/phi)*(gradT_sub_grada)/(gradL_composition_term)
    else:
        R0 = (delta/phi)*(gradr_sub_grada)/(gradL_composition_term)
        print('using gradr_sub_grada')
    return R0

def compute_tau(kmu, kt):
    tau = kmu/kt
    return tau 

if not os.path.exists('./figs_R0/'):
    os.mkdir('./figs_R0/')

good_models = []
good_ages = []
good_R0s = []
good_taus = []
good_rs = []
good_log_g = []

drs = []
dms = []
tau_mixs = []
good_point = []

fig = plt.figure()
ax = fig.add_subplot(1,1,1)
axins = inset_axes(ax, width=1.3, height=0.9)
with h5py.File('hdf5_lite.h5', 'r') as f:
    log_gs = f['history']['bulk']['log_g'][()]
    models = f['history']['bulk']['model_number'][()]
    star_age = f['history']['bulk']['star_age'][()]
    star_mass = f['history']['bulk']['star_mass'][()]

    for lognum in sorted([int(k) for k in f['profiles'].keys()]):
        bulk_group = f['profiles'][str(lognum)]['bulk']
        model_number = f['profiles'][str(lognum)]['headers']['model_number'][()]
        print('reading profile {} / model number {}'.format(lognum, model_number))

        mesa_profiles = dict()
        for key in ['mass', 'kt', 'kmu', 'gradT_sub_grada', 'gradr_sub_grada', 'gradL_composition_term',\
                    'eps_nuc', 'mixing_type', 'radius', 'tau', 'zone',  'log_D_mix',]:
            mesa_profiles[key] = bulk_group[key][()]
        locals().update(mesa_profiles)

        kt = 10**kt
        kmu = 10**kmu

        radius *= 6.957e10 #convert radius to solar units

        R0 = compute_R0(gradT_sub_grada, gradr_sub_grada, gradL_composition_term, use_gradT = True)
        tau = compute_tau(kmu, kt)

        curr_mass = f['profiles'][str(lognum)]['headers']['star_mass'][()]
        mass_coord = mass/curr_mass

        max_burn = np.argmax(eps_nuc)
        good_mass = (mass_coord < mass_coord[max_burn]*1.1)
        if max_burn != len(eps_nuc) - 1:
            good_mass *= (mass_coord > mass_coord[max_burn+1])
        else:
            good_mass *= (mass_coord > mass_coord[max_burn])
        thermohaline = mixing_type==4
        good_bool = good_mass*thermohaline
        if np.sum(good_bool) >= 10:
            #remove outliers
            delta_m = np.gradient(mass[good_bool])
            good_bool[good_bool] *= np.abs(delta_m) < 3*np.abs(np.median(delta_m))

            #volume average of R0 and tau
            radius_th = radius[good_bool]
            mass_th = mass_coord[good_bool]
            xmin_th = mass_th.min()
            xmax_th = mass_th.max()
            ymin = np.min(np.log10(eps_nuc[good_mass])) - 3
            ymax = np.max(np.log10(eps_nuc[good_mass])) + 5
            radial_extent = radius_th.max() - radius_th.min()
            mass_extent = xmax_th - xmin_th
            drs.append(radial_extent)
            dms.append(mass_extent)


            #Only look at 1/3 of the zone, near the bottom
            good_bool *= (mass_coord > mass_th.min() + 0.1*mass_extent)*(mass_coord <= mass_th.min() + 0.433*mass_extent)
#            good_bool *= (radius > radius_th.min() + 0.25*radial_extent)*(radius <= radius_th.max() - 0.25*radial_extent)
            radius_th = radius[good_bool]
            mass_th = mass_coord[good_bool]

            R0_th = R0[good_bool]
            tau_th = tau[good_bool]
            Dmix = 10**(log_D_mix[good_bool])
            dV = 4*np.pi*radius_th**2
            thermohaline_r = (R0_th - 1)/(tau_th**(-1) - 1)
            avg_R0 = np.trapz(R0_th*dV, x=radius_th)/np.trapz(dV, x=radius_th)
            avg_tau = np.trapz(tau_th*dV, x=radius_th)/np.trapz(dV, x=radius_th)
            avg_th_r = np.trapz(thermohaline_r*dV, x=radius_th)/np.trapz(dV, x=radius_th)
            avg_Dmix = np.trapz(Dmix*dV, x=radius_th)/np.trapz(dV, x=radius_th)

            good_ages.append(f['profiles'][str(lognum)]['headers']['star_age'][()])
            good_log_g.append(log_gs[star_age == good_ages[-1]])
            good_models.append(model_number)
            good_R0s.append(avg_R0)
            good_taus.append(avg_tau)
            good_rs.append(avg_th_r)

            tau_mixs.append(drs[-1]**2/avg_Dmix)
            if len(good_point) < 21:
                good_point.append(False)
            else:
                diff = np.diff(dms[-21:])
                #Once zone size stops changing appreciably, mark measures as good.
                avg_diff = np.abs(np.mean(diff)/np.abs(dms).max()) 
                print('avg_diff: {:.3e}'.format(avg_diff))
                if avg_diff < 5e-3:
                    good_point.append(True)
                else:
                    good_point.append(False)
            log_str = 'age: {:.2e}, tau_mix: {:.2e}, \ndr = {:.3e} cm, dm = {:.2e}, good = {}'.format(good_ages[-1], tau_mixs[-1], radial_extent, mass_extent, good_point[-1])

            print(log_str)
            if PLOT_MOVIE:
                ax.set_prop_cycle('color', palettable.colorbrewer.qualitative.Dark2_8.mpl_colors)
                ax.fill_between((xmin_th, xmax_th), ymin-2, ymax+2, color='grey', alpha=0.25)
                #update for trimmed edges
                xmin_th = mass_th.min()
                xmax_th = mass_th.max()
                ax.fill_between((xmin_th, xmax_th), ymin-2, ymax+2, color='grey', alpha=0.25)
                ax.plot(mass_coord[good_mass], np.log10(R0)[good_mass], label='log10(R0)')
                ax.plot(mass_coord[good_mass], np.log10(1/tau)[good_mass], label='log10(1/tau)')
                ax.plot(mass_coord[good_mass], np.log10(eps_nuc)[good_mass], label='log10(eps_nuc)')
                ax.plot(mass_coord[good_mass], log_D_mix[good_mass], label='log_D_mix')

                plt.suptitle(log_str)

                axins.plot(mass_coord[good_bool], np.log10(R0_th), c=palettable.colorbrewer.qualitative.Dark2_8.mpl_colors[0])
                axins.plot(mass_coord[good_bool], np.log10(1/tau_th), c=palettable.colorbrewer.qualitative.Dark2_8.mpl_colors[1])
                axins.axhline(np.log10(avg_R0), c=palettable.colorbrewer.qualitative.Dark2_8.mpl_colors[0])
                axins.axhline(np.log10(1/avg_tau), c=palettable.colorbrewer.qualitative.Dark2_8.mpl_colors[1])
                ax.legend(loc='lower right')
                ax.set_ylim(ymin, ymax)
#                ax.set_xscale('log')
                fig.savefig('figs_R0/R0_fig_{:06d}.png'.format(lognum))
                ax.clear()
                axins.clear()
        if np.sum(good_point) > 1000:
            break


good_models = np.array(good_models)
good_ages = np.array(good_ages)
good_R0s = np.array(good_R0s)
good_taus = np.array(good_taus) 
good_rs = np.array(good_rs)
good_log_g = np.array(good_log_g)


drs = np.array(drs)
dms = np.array(dms)
tau_mixs = np.array(tau_mixs)
good_point = np.array(good_point, dtype=bool)

fig = plt.figure()
ax = fig.add_subplot(1,1,1)
print(good_models, good_R0s)

ax.set_prop_cycle('color', palettable.colorbrewer.qualitative.Dark2_8.mpl_colors)
ax.plot(good_models, np.log10(np.array(good_R0s)), label='log10(R0)')
ax.plot(good_models, np.log10(1/np.array(good_taus)), label='log10(1/tau)')
ax.set_xlabel('model number')
ax.set_ylabel('various')
ax.legend()
fig.savefig('figs_R0/full_R0_vs_model.png', dpi=300)
ax.clear()

ax.plot(models, log_gs)
ax.set_xlabel('model number')
ax.set_ylabel('log_g')
fig.savefig('figs_R0/full_log_g_vs_model.png', dpi=300)
ax.clear()

r_post = (good_R0s - 1)/(good_taus**(-1) - 1)
ax.plot(good_models, good_rs, label='during', lw=2)
ax.plot(good_models, r_post, label='post')
ax.set_ylim(1e-6, 1)
ax.set_yscale('log')
ax.set_xlabel('model number')
ax.set_ylabel(r'$r = (R_0 - 1)/(\tau^{-1} - 1)$')
ax.legend()
fig.savefig('figs_R0/full_r_vs_model.png', dpi=300)
ax.clear()

ax.plot(good_log_g, good_rs, label='during', lw=2)
ax.plot(good_log_g, r_post, label='post')
ax.set_ylim(1e-6, 1)
ax.set_xlabel('log g')
ax.set_ylabel(r'$r = (R_0 - 1)/(\tau^{-1} - 1)$')
ax.set_yscale('log')
ax.legend()
fig.savefig('figs_R0/full_r_vs_log_g.png', dpi=300)
ax.clear()


with h5py.File('r_vs_time.h5', 'w') as f:
    f['models'] = good_models
    f['ages'] = good_ages
    f['r'] = good_rs
    f['R0'] = good_R0s
    f['tau'] = good_taus
    f['log_g'] = good_log_g

    f['dr'] = drs
    f['dm'] = dms
    f['tau_mix'] = tau_mixs
    f['good_point'] = good_point



==> mesa_models/template_work_thermohaline/get_fluid_parameters.py <==
####################################################
#
# Author: M Joyce & E Anders
# Use on command line as python3 get_fluid_parameters.py
# Output is stored in fluid_parameter_plots/ folder
#
####################################################
import pathlib
import os
import numpy as np
import glob
import sys
import subprocess
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle
from matplotlib.collections import PatchCollection
from matplotlib.ticker import (MultipleLocator, AutoMinorLocator)
import argparse
import matplotlib.patches as patches
import h5py


#This is a bad idea but the divide by zero errors drive me insane
import warnings
warnings.filterwarnings("ignore")

#---------------------------------
savefig = True
colors=['red', 'orange','lightgreen',  'green', 'blue',\
        'navy','indigo', 'purple', 'violet',\
        'magenta', 'pink', 'maroon', 'brown', 'black','gray']

def compute_R0(gradT_sub_grada, gradr_sub_grada, gradL_composition_term, *args, **kwargs):
    use_gradT = kwargs.get('use_gradT', True)
    delta =  1 ## note: not -1 because of order of differences
    phi = 1
    
    if use_gradT:
        R0 = (delta/phi)*(gradT_sub_grada)/(gradL_composition_term)
    else:
        R0 = (delta/phi)*(gradr_sub_grada)/(gradL_composition_term)
        print('using gradr_sub_grada')
    return R0

def compute_tau(kmu, kt):
    tau = kmu/kt
    return tau

#################################################
#
# 501:   !mixing_type ! mixing types are defined in mesa/const/public/const_def  
#
# to identify mixing type:
#
#       ! mixing types
#       ! NOTE: some packages may depend on the order
#       integer, parameter :: no_mixing = 0
#       integer, parameter :: convective_mixing = 1
#       integer, parameter :: overshoot_mixing = 2
#       integer, parameter :: semiconvective_mixing = 3
#       integer, parameter :: thermohaline_mixing = 4
#       integer, parameter :: rotation_mixing = 5
#       integer, parameter :: rayleigh_taylor_mixing = 6
#       integer, parameter :: minimum_mixing = 7
#       integer, parameter :: anonymous_mixing = 8  ! AKA "WTF_mixing"
#       integer, parameter :: leftover_convective_mixing = 9  ! for regions with non-zero conv_vel that are not unstable to convection
#                                                             ! used for time dependent convection
#     
#       integer, parameter :: number_of_mixing_types = leftover_convective_mixing+1
#
#################################################

import re
def natural_sort(iterable, reverse=False):
    """
    Sort alphanumeric strings naturally, i.e. with "1" before "10".
    Based on http://stackoverflow.com/a/4836734.

    Natural sort function from dedalus/tools/general.py
    See https://github.com/DedalusProject/dedalus/blob/master/dedalus/tools/general.py
    """

    convert = lambda sub: int(sub) if sub.isdigit() else sub.lower()
    key = lambda item: [convert(sub) for sub in re.split('([0-9]+)', str(item))]

    return sorted(iterable, key=key, reverse=reverse)

output_folder = 'fluid_parameter_plots/'
if not os.path.exists(output_folder):
    os.mkdir(output_folder)

fig, ax = plt.subplots(figsize=(14,10))
with h5py.File('hdf5_LOGS.h5', 'r') as f:
    here = pathlib.Path('./').resolve()
    here_str = str(here).split('/')[-1]
    mass_str = here_str.split('_M')[1].split('_')[0]
    alpha = here_str.split('_alpha')[1].split('_Z')[0]
    Z = here_str.split('_Z')[1].split('_M')[0]
    for i in range(len(f['profiles'].keys())):
        lognum = i+1
        bulk_group = f['profiles'][str(lognum)]['bulk']
        model_number = f['history']['bulk']['model_number'][()][i]
        print('reading profile {} / model number {}'.format(lognum, model_number))

        mesa_profiles = dict()
        for key in ['mass', 'kt', 'kmu', 'gradT_sub_grada', 'gradr_sub_grada', 'gradL_composition_term',\
                    'eps_nuc', 'mixing_type', 'radius', 'tau', 'pressure_scale_height', 'log_D_mix', 'logRho',\
                    'Prandtl', 'logT' ]:
            mesa_profiles[key] = bulk_group[key][()]
        locals().update(mesa_profiles)

        th=np.where((mixing_type==4)) ## worry about this mass edge?    
        try:
            kt = 10**kt
            kmu = 10**kmu
            e_nuc = eps_nuc
            # vis = mesa.vis
            # tau = kmu/kt 


            R0 = compute_R0(gradT_sub_grada, gradr_sub_grada, gradL_composition_term, use_gradT = True)
            tau = compute_tau(kmu, kt)
            mass_coord = mass/mass.max()


            plt.plot(mass_coord, logRho,\
             linewidth=3, color='green', label=r'Log $\rho$')
            plt.plot(mass_coord, np.log10(pressure_scale_height),\
             linewidth=3, color='orange', label=r'log $H_p$')
            plt.plot(mass_coord, Prandtl,\
             linewidth=3, linestyle = '-',  color='yellow', label=r'Pr')
            plt.plot(mass_coord, np.log10(R0),\
             linewidth=3, linestyle = '-',  color='palevioletred', label=r'log $R_0$')
            plt.plot(mass_coord, np.log10(tau),\
             linewidth=3, linestyle = ':',  color='cornflowerblue', label=r'log $\tau =$ log $k_{\mu}/k_{T}$')
            plt.plot(mass_coord, np.log10(e_nuc),\
             linewidth=3, linestyle = '-',  color='black', label=r'log $\varepsilon_{nuc}$')
            plt.plot(mass_coord, log_D_mix/3.0,\
             linewidth=3, linestyle = '--',  color='blue', label=r'log Dmix/3 ')
            plt.plot(mass_coord, logT/2.0,\
             linewidth=3, linestyle = '--',  color='orange', label=r'(logT)/2')

            plt.ylabel('Various', fontsize = 24)


            ## Imported from Matteo's scripts on GitHub
            #th=np.where((mixing_type==4) & (mass_coord > 0.2) & (mass_coord < 0.28)) ## worry about this mass edge?
            #R0_region_of_interest = np.where( (R0 > 1.0) & ( R0 < 1.0/tau) )[0]
            R0_region_of_interest = th
            min_f0= mass_coord[R0_region_of_interest].min() #np.log10(3e6)#x
            min_f1= -7.8 #0.5e9 #y
            max_f0= mass_coord[R0_region_of_interest].max()
            max_f1= 7.8 #2e9 #log_max_T.max()

            # R0_region_of_interest = np.where( (R0 < 1.0) & ( R0 > 1.0/tau) )[0]
            # min_f0= mass_coord[R0_region_of_interest].max() #np.log10(3e6)#x
            # min_f1= -7.8 #0.5e9 #y
            # max_f0= mass_coord[R0_region_of_interest].min()
            # max_f1= 7.8 #2e9 #log_max_T.max()


            width = max_f0 - min_f0
            height = max_f1 - min_f1
            ax.add_patch(
                patches.Rectangle(
                    xy=(min_f0, min_f1),  # point of origin.
                    width=width,
                    height=height,
                    linewidth=1,
                    color='grey',
                    alpha=0.3,
                    fill=True,
                    label = r'Mixing_Type = thermohaline'
                    #label=r'$1 < R_0 < 1/\tau$'
                )
            )

            plt.legend(loc=1, fontsize = 16)

            ax.set_xlabel(r"Mass/Mstar",  fontsize=36)
            ax.set_ylabel(r"Various", fontsize=36)

            ax.tick_params(axis='both', which='major', labelsize=24)
            ax.tick_params(axis='both', which='minor', labelsize=20)

            ax.xaxis.set_minor_locator(AutoMinorLocator())
            ax.yaxis.set_minor_locator(AutoMinorLocator())
            ax.tick_params(which='both', width=4)
            ax.tick_params(which='major', length=12)
            ax.tick_params(which='minor', length=8, color='black')

            textstr=r'm='+str(mass_str)+'\nZ='+str(Z) +'\nprofile='+str(lognum)
            props = dict(boxstyle='round', facecolor='wheat', alpha=0.5)
            ax.text(0.305, 0, textstr, fontsize=16, bbox = props)


            if savefig:
                try:
                    plt.savefig('{}/fluid_quantities_m{}_Z{}_profile{:06d}.png'.format(output_folder, mass_str, Z, lognum))
                except:
                    plt.savefig('{}/fluid_quantities_m{}_Z{}.png'.format(output_folder, mass_str, Z))
            else:
                plt.show()
            plt.clf()


        except ValueError:
            plt.clf()
            print("")
            print("Thermohaline mixing not detected in model m=" + str(mass_str) + '; Z='+str(Z) + '; profile_num = {:06d}'.format(lognum) )
            print("")




==> mesa_models/template_work_thermohaline/hdf5_to_lite_hdf5.py <==
import pathlib
import numpy as np
import h5py

dense_hdf = 'hdf5_LOGS.h5'
lite_hdf  = 'hdf5_lite.h5'

here = pathlib.Path('./').resolve()
case = str(here).split('/')[-1].split('work_')[-1]

good_profiles = ['mass', 'kt', 'kmu', 'gradT_sub_grada', 'gradr_sub_grada', 'gradL_composition_term', \
                 'eps_nuc', 'mixing_type', 'radius', 'tau', 'zone',  'log_D_mix',]

with h5py.File(dense_hdf, 'r') as in_f:
    with h5py.File(lite_hdf, 'w') as out_f:
        in_f.copy('history', out_f)

        #radial resolution changes over time so each profile is a different group
        profile_group = out_f.create_group('profiles')
        profile_keys = [int(k) for k in in_f['profiles'].keys()]
        profile_keys = sorted(profile_keys)
        for i in profile_keys:
            print('checking profile {}'.format(i))
            eps_nuc = in_f['profiles/{}/bulk/eps_nuc'.format(i)][()]
            mixing_type = in_f['profiles/{}/bulk/mixing_type'.format(i)][()]
            mass = in_f['profiles/{}/bulk/mass'.format(i)][()]
            mass_coord = mass/mass.max()

            max_burn = np.argmax(eps_nuc)
            good_mass = (mass_coord < mass_coord[max_burn]*1.1)
            if max_burn != len(eps_nuc) - 1:
                good_mass *= (mass_coord > mass_coord[max_burn+1])
            else:
                good_mass *= (mass_coord > mass_coord[max_burn])
            thermohaline = mixing_type==4
            good_bool = good_mass*thermohaline
            if np.sum(good_bool):
                print('adding {} to lite file'.format(i))
                this_group = profile_group.create_group('{}'.format(i))
                in_f['profiles/{}'.format(i)].copy('headers', this_group)
                bulk = this_group.create_group('bulk')
                for k in good_profiles:
                    bulk[k] = in_f['profiles/{}/bulk/{}'.format(i,k)][()][good_mass]


==> mesa_models/template_work_thermohaline/mesa_to_hdf5.py <==
import pathlib
import mesa_reader as mr
import h5py

here = pathlib.Path('./').resolve()
case = str(here).split('/')[-1].split('work_')[-1]
logdirkw = dict()
logdirkw['profile_prefix'] = '{}_no-rot-minDmix.profile'.format(case)
logdirkw['index_file'] = '{}s.index'.format(logdirkw['profile_prefix'])
logdirkw['history_file'] = 'history_{}_no-rot-minDmix.data'.format(case.split('thermohaline_')[-1])

l = mr.MesaLogDir(**logdirkw)
for k in dir(l):
    print(k)

with h5py.File('hdf5_LOGS.h5', 'w') as f:
    history_group = f.create_group('history')
    history_headers = history_group.create_group('headers')
    history_bulk    = history_group.create_group('bulk')

    for k in l.history_data.header_names:
        history_headers[k] = l.history_data.header_data[k]
    for k in l.history_data.bulk_names:
        history_bulk[k] = l.history_data.bulk_data[k]

    #radial resolution changes over time so each profile is a different group
    profile_group = f.create_group('profiles')
    for i in l.profile_numbers:
        print('stitching profile {}'.format(i))
        this_group = profile_group.create_group('{}'.format(i))
        headers = this_group.create_group('headers')
        bulk = this_group.create_group('bulk')
        data = l.profile_data(profile_number=i)

        for k in data.header_names:
            headers[k] = data.header_data[k]
        for k in data.bulk_names:
            bulk[k] = data.data(k)


==> mesa_models/template_work_thermohaline/src/run.f90 <==
      program run
      use run_star_support, only: do_read_star_job
      use run_star, only: do_run_star
      
      implicit none
      
      integer :: ierr
      character (len=32) :: inlist_fname
      
      ierr = 0
      inlist_fname = 'inlist'
      
      call do_read_star_job(inlist_fname, ierr)
      if (ierr /= 0) stop 1
      
      call do_run_star(inlist_fname)
      
      end program


==> mesa_models/template_work_thermohaline/src/run_star_extras.f90 <==
! ***********************************************************************
!
!   Copyright (C) 2010-2019  Bill Paxton & The MESA Team
!
!   this file is part of mesa.
!
!   mesa is free software; you can redistribute it and/or modify
!   it under the terms of the gnu general library public license as published
!   by the free software foundation; either version 2 of the license, or
!   (at your option) any later version.
!
!   mesa is distributed in the hope that it will be useful, 
!   but without any warranty; without even the implied warranty of
!   merchantability or fitness for a particular purpose.  see the
!   gnu library general public license for more details.
!
!   you should have received a copy of the gnu library general public license
!   along with this software; if not, write to the free software
!   foundation, inc., 59 temple place, suite 330, boston, ma 02111-1307 usa
!
! ***********************************************************************
 
      module run_star_extras

      use star_lib
      use star_def
      use const_def
      use math_lib
      use chem_def !! so it knows what ih2 is !MJoyce 12/1/21
      
      implicit none

      real(dp) :: log_g, log_g_end, log_g_outputs
      real(dp) :: log_g_max = -4

      real(dp) :: start_output_age, end_output_age

      real(dp) :: dense_mesh_coeff, dense_time_coeff, dense_varcontrol_target
      logical :: is_highRes = .false.

      real(dp) :: prev_luminosity, enter_LB, exit_LB 

      
      ! these routines are called by the standard run_star check_model
      contains
      
      subroutine extras_controls(id, ierr)
         integer, intent(in) :: id
         integer, intent(out) :: ierr
         type (star_info), pointer :: s
         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return

         log_g_end = s% x_ctrl(12)
         log_g_outputs = s% x_ctrl(13)


         dense_mesh_coeff = s% x_ctrl(15)
         dense_time_coeff = s% x_ctrl(16)
         dense_varcontrol_target = s% x_ctrl(17)
         ! this is the place to set any procedure pointers you want to change
         ! e.g., other_wind, other_mixing, other_energy  (see star_data.inc)

         start_output_age = s% x_ctrl(20)
         end_output_age = s% x_ctrl(21)


         ! the extras functions in this file will not be called
         ! unless you set their function pointers as done below.
         ! otherwise we use a null_ version which does nothing (except warn).

         s% extras_startup => extras_startup
         s% extras_start_step => extras_start_step
         s% extras_check_model => extras_check_model
         s% extras_finish_step => extras_finish_step
         s% extras_after_evolve => extras_after_evolve
         s% how_many_extra_history_columns => how_many_extra_history_columns
         s% data_for_extra_history_columns => data_for_extra_history_columns
         s% how_many_extra_profile_columns => how_many_extra_profile_columns
         s% data_for_extra_profile_columns => data_for_extra_profile_columns  

         s% how_many_extra_history_header_items => how_many_extra_history_header_items
         s% data_for_extra_history_header_items => data_for_extra_history_header_items
         s% how_many_extra_profile_header_items => how_many_extra_profile_header_items
         s% data_for_extra_profile_header_items => data_for_extra_profile_header_items

      end subroutine extras_controls
      
      
      subroutine extras_startup(id, restart, ierr)
         integer, intent(in) :: id
         logical, intent(in) :: restart
         integer, intent(out) :: ierr
         type (star_info), pointer :: s
         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return
         enter_LB = 0d0
         exit_LB = 0d0 
      end subroutine extras_startup
      

      integer function extras_start_step(id)
         integer, intent(in) :: id
         integer :: ierr
         real(dp) :: sb_sigma, mu_ideal_gas, R2, R_gas_constant !! pi can be deleted
         type (star_info), pointer :: s
         real(dp) :: power_he_burn, power_c_burn, power_neutrinos, &
         center_h1, center_he4, ocz_top_mass, ocz_bot_mass, &
         ocz_top_radius, ocz_bot_radius!, mass_difference_prev !! no!!
         integer :: nz, j, i, k, k_ocz_top, k_ocz_bot, n_conv_bdy
!         include 'formats'
         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return
         extras_start_step = 0

      end function extras_start_step


      ! returns either keep_going, retry, or terminate.
      integer function extras_check_model(id)
         integer, intent(in) :: id
         integer :: ierr
         type (star_info), pointer :: s
         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return
         extras_check_model = keep_going         

         if (.false. .and. s% star_mass_h1 < 0.35d0) then
            ! stop when star hydrogen mass drops to specified level
            extras_check_model = terminate
            write(*, *) 'have reached desired hydrogen mass'
            return
         end if


         ! if you want to check multiple conditions, it can be useful
         ! to set a different termination code depending on which
         ! condition was triggered.  MESA provides 9 customizeable
         ! termination codes, named t_xtra1 .. t_xtra9.  You can
         ! customize the messages that will be printed upon exit by
         ! setting the corresponding termination_code_str value.
         ! termination_code_str(t_xtra1) = 'my termination condition'

         ! by default, indicate where (in the code) MESA terminated
         if (extras_check_model == terminate) s% termination_code = t_extras_check_model
      end function extras_check_model




      subroutine compute_Ra_Re(id, ierr, v, Ra, Re, Pr, k)
         use const_def

         type (star_info), pointer :: s
         integer, intent(in) :: id, k 
         real(dp), intent(in) :: v
         integer, intent(out) :: ierr
         real(dp), intent(out) :: Ra, Re, Pr


         real(dp) :: alpha, lnLambda, nu
         real(dp) :: dz, dr

         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return


         alpha = 16d0 * boltz_sigma * pow3(s%T(k)) / (3d0 * s%opacity(k) * s%Cp(k) * pow2(s%rho(k)))
         if (s%T(k) > 1.1d5) then
            lnLambda = -17.4d0 + 1.5d0 * log(s%T(k)) - 0.5d0 * log(s%rho(k))
         else
            lnLambda = -12.7d0 + log(s%T(k)) - 0.5d0 * log(s%rho(k))
         end if
         nu = 5.2d-15 * pow(s%T(k),2.5d0) / s%rho(k) / lnLambda


         Pr = nu / alpha
         Re = v * dz / nu
         Ra = Pr * pow2(Re)
      end subroutine compute_Ra_Re


       subroutine compute_Pr(id, ierr, Pr, k)
         use const_def

         type (star_info), pointer :: s
         integer, intent(in) :: id, k 
         integer, intent(out) :: ierr
         real(dp), intent(out) :: Pr


         real(dp) :: alpha, lnLambda, nu
         real(dp) :: dz, dr

         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return


         alpha = 16d0 * boltz_sigma * pow3(s%T(k)) / (3d0 * s%opacity(k) * s%Cp(k) * pow2(s%rho(k)))
         if (s%T(k) > 1.1d5) then
            lnLambda = -17.4d0 + 1.5d0 * log(s%T(k)) - 0.5d0 * log(s%rho(k))
         else
            lnLambda = -12.7d0 + log(s%T(k)) - 0.5d0 * log(s%rho(k))
         end if
         nu = 5.2d-15 * pow(s%T(k),2.5d0) / s%rho(k) / lnLambda


         Pr = nu / alpha
      end subroutine compute_Pr



      subroutine compute_diff_coeffs(id, ierr, kt, kmu, vis, k)
         use chem_def, only: chem_isos, ih1
         use const_def

         type (star_info), pointer :: s
         integer, intent(in) :: id, k
         integer, intent(out) :: ierr
         real(dp), intent(out) :: kt, kmu, vis

         real(dp) :: loglambdah,loglambdacx,loglambdacy,ccx,ccy
         real(dp) :: Bcoeff, Kc, nu_rad, nu_mol
         real(dp) :: chemA, chemZ, acx, acy, qe4
         real(dp), parameter :: sqrt5 = sqrt(5d0)
         integer :: h1, dom_iso


         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return

         kmu = 1.0
         kt = 1.0
         vis = 1.0 


         h1 = s% net_iso(ih1)

         Kc = 4*crad*clight*s% T(k)*s% T(k)*s% T(k)/(3*s% opacity(k)*s% rho(k))  ! thermal conductivity

         kt = Kc/(s% Cp(k) *s% rho(k))            ! thermal diffusivity (assumes radiatively dominated)

         !write(*,*) "Kc,Kt",kc,kt
         qe4=qe*qe*qe*qe                          ! From const_def 
         
 

         ! Log Lambda for pure H (equation 10 from Proffitt Michaud 93)
         loglambdah = -19.26d0 - 0.5d0*log(s% rho(k)) + 1.5d0*log(s% T(k)) - 0.5d0*log(1d0 + 0.5d0*(1+s% xa(h1,k))) 
         nu_rad = 4d0*crad*s%T(k)*s%T(k)*s%T(k)*s%T(k)/(15d0*clight*s%opacity(k)*s%rho(k)*s%rho(k)) ! radiative viscosity
         nu_mol = 0.406d0*sqrt(amu)*pow(boltzm*s%T(k),2.5d0)/(qe4*loglambdah*s%rho(k)) 
         ! From Spitzer "Physics of Fully Ionized Gases equation 5-54
         ! Assumes pure H. Still trying to work out what it would be for a mixture. 
         vis = nu_mol + nu_rad   ! total viscosity

         ! The following is from Proffitt & Michaud, 1993.
         ! Their constant B (equation 15)
         Bcoeff = (15.d0/16.d0)*sqrt(2.d0*amu/(5*pi))*pow(boltzm,2.5d0)/qe4
         ! Extract what species drives the thermohaline concvection
         dom_iso = s% dominant_iso_for_thermohaline(k)
         chemA = chem_isos%Z_plus_N(dom_iso)
         chemZ = chem_isos%Z(dom_iso)


          if(chemZ.gt.2) then
         ! This is if the driving chemical is NOT He.
            ! Log Lambda for H-dominant chem mixture (equation 10)
            loglambdacx = loglambdah - log(chemz)  
            ! Log Lambda for He-dominant chem mixture (equation 10)
            loglambdacy = loglambdah - log(2.d0*chemz)
            ! Calculation of C_ij coeffs (equation 12)
            ccx = log(exp(1.2d0*loglambdacx)+1.)/1.2d0
            ccy = log(exp(1.2d0*loglambdacy)+1.)/1.2d0
            ! Reduced masses (I had to guess, from Bahcall & Loeb 1990), with H and He
            acx = (1.d0*chemA)/(1.d0+chemA)
            acy = 4*chemA/(4.d0+chemA)
            ! My formula (see notes) based on Proffitt and Michaud 1993
            kmu = 2*Bcoeff*pow(s% T(k),2.5d0)/(sqrt5*s%rho(k)*chemZ*chemZ)/ &
               (s% xa(h1,k)*sqrt(acx)*ccx + (1-s% xa(h1,k))*sqrt(acy)*ccy)

         else
            ! Log Lambda for H-He mixture (equation 10)
            loglambdah = -19.26d0 - log(2d0) - 0.5d0*log(s%rho(k)) + &
               1.5d0*log(s%T(k)) - 0.5d0*log(1d0 + 0.5d0*(1+s% xa(h1,k))) 
            ! Calculation of C_ij coeffs (equation 12)
            ccy = log(exp(1.2d0*loglambdah)+1d0)/1.2d0
            ! My formula (see notes) based on Proffitt and Michaud 1993
            kmu = (Bcoeff*pow(s%T(k),2.5d0)/(s%rho(k)*ccy))*(3+s% xa(h1,k))/((1+s% xa(h1,k))*(3+5*s% xa(h1,k))*(0.7d0+0.3d0*s% xa(h1,k)))
            
         endif

      end subroutine compute_diff_coeffs


    integer function how_many_extra_history_columns(id)
         integer, intent(in) :: id
         integer :: ierr
         type (star_info), pointer :: s
         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return

         how_many_extra_history_columns = 0
      end function how_many_extra_history_columns
      
      
      subroutine data_for_extra_history_columns(id, n, names, vals, ierr)
         integer, intent(in) :: id, n
         character (len=maxlen_history_column_name) :: names(n)
         real(dp) :: vals(n)
         real(dp) :: core_h2, current_h2, surface_d
         integer :: nz  !, phase_of_evolution
         integer, intent(out) :: ierr
         type (star_info), pointer :: s
         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return
      
      end subroutine data_for_extra_history_columns
      

      integer function how_many_extra_profile_columns(id)
         integer, intent(in) :: id
         integer :: ierr
         type (star_info), pointer :: s
         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return
         how_many_extra_profile_columns = 4
      end function how_many_extra_profile_columns
      
      
      subroutine data_for_extra_profile_columns(id, n, nz, names, vals, ierr)
         integer, intent(in) :: id, n, nz
         character (len=maxlen_profile_column_name) :: names(n)
         real(dp) :: vals(nz,n), Pr, kt, kmu, vis
         integer, intent(out) :: ierr
         type (star_info), pointer :: s
         integer :: k
         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return
         

         ! note: do NOT add the extra names to profile_columns.list
         ! the profile_columns.list is only for the built-in profile column options.
         ! it must not include the new column names you are adding here.

         ! here is an example for adding a profile column
         !if (n /= 1) stop 'data_for_extra_profile_columns'

         Pr = 0 

         names(1) = 'Prandtl'
         names(2) = 'kt'
         names(3) = 'kmu'
         names(4) = 'vis'
         do k = 1, nz
            call compute_Pr(id, ierr, Pr, k) 
            vals(k,1) = safe_log10(Pr) 
            call compute_diff_coeffs(id, ierr, kt, kmu, vis, k)
            vals(k,2) = safe_log10(kt)
            vals(k,3) = safe_log10(kmu)
            vals(k,4) = safe_log10(vis)
         end do
         
      end subroutine data_for_extra_profile_columns

      integer function how_many_extra_history_header_items(id)
         integer, intent(in) :: id
         integer :: ierr
         type (star_info), pointer :: s
         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return
         how_many_extra_history_header_items = 0
      end function how_many_extra_history_header_items


      subroutine data_for_extra_history_header_items(id, n, names, vals, ierr)
         integer, intent(in) :: id, n
         character (len=maxlen_history_column_name) :: names(n)
         real(dp) :: vals(n)
         type(star_info), pointer :: s
         integer, intent(out) :: ierr
         ierr = 0
         call star_ptr(id,s,ierr)
         if(ierr/=0) return
      end subroutine data_for_extra_history_header_items


      integer function how_many_extra_profile_header_items(id)
         integer, intent(in) :: id
         integer :: ierr
         type (star_info), pointer :: s
         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return
         how_many_extra_profile_header_items = 0
      end function how_many_extra_profile_header_items


      subroutine data_for_extra_profile_header_items(id, n, names, vals, ierr)
         integer, intent(in) :: id, n
         character (len=maxlen_profile_column_name) :: names(n)
         real(dp) :: vals(n)
         type(star_info), pointer :: s
         integer, intent(out) :: ierr
         ierr = 0
         call star_ptr(id,s,ierr)
         if(ierr/=0) return
      end subroutine data_for_extra_profile_header_items

      ! returns either keep_going or terminate.
      ! note: cannot request retry; extras_check_model can do that.
      integer function extras_finish_step(id)
         integer, intent(in) :: id
         integer :: ierr
         real(dp) :: log_surface_gravity
         type (star_info), pointer :: s
         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return
         extras_finish_step = keep_going

         ! to save a profile, 
            ! s% need_to_save_profiles_now = .true.
         ! to update the star log,
            ! s% need_to_update_history_now = .true.
         
         !write(*,*) s% L(1)/lsun, prev_luminosity/lsun, s% L(1)/lsun

         if (( s% L(1)/lsun .gt. 10) .and. &
            ( s% star_age .gt. 5d9) .and. &
             (prev_luminosity .gt. s% L(1)) .and. &
             (enter_LB .eq. 0d0)) then ! Entering luminosity Bump (luminosity decreases)
!         if (( s% L(1)/lsun .gt. 10) .and. (prev_luminosity .gt. s% L(1)) .and. (enter_LB .eq. 0d0)) then ! Entering luminosity Bump (luminosity decreases)

          ! save a profile & update the history
           write(*,*) 'Entering LB'
           s% need_to_update_history_now = .true.
           s% need_to_save_profiles_now = .true.
           enter_LB = s% L(1)


         endif 

         if ((enter_LB .gt. 0d0) .and. (s% L(1) .gt. enter_LB) .and. (exit_LB .eq. 0d0)) then ! Exiting luminosity Bump (same luminosity as entering, but moving up)
            
          ! save a profile & update the history
           write(*,*) 'Exiting LB'
           s% need_to_update_history_now = .true.
           s% need_to_save_profiles_now = .true.
           exit_LB = s% L(1)
           !extras_finish_step = terminate

         endif 

         log_g = safe_log10(s% grav(1))

         if ( (log_g > log_g_max) ) then
             log_g_max = log_g
         endif


         if (.not. is_highRes) then
             write(*,*) 'my value of logg is', log_g, log_g_max, log_g_outputs
             if ( (log_g < log_g_max) .and. (log_g_max > log_g_outputs) \
                  .and. (log_g < log_g_outputs) .and. (s% star_age >= start_output_age) ) then
                 is_highRes = .true.
                 s% write_profiles_flag = .true.
                 s% time_delta_coeff = dense_time_coeff
                 s% mesh_delta_coeff = dense_mesh_coeff
                 s% varcontrol_target = dense_varcontrol_target
             else
                 s% write_profiles_flag = .false.
             endif
         endif

         if ( ( (log_g < log_g_end) .or. (s% star_age >= end_output_age) ) \
                .and. (s% star_age >= 10d6) ) then
            extras_finish_step = terminate
         endif       

         ! see extras_check_model for information about custom termination codes
         ! by default, indicate where (in the code) MESA terminated
         if (extras_finish_step == terminate) s% termination_code = t_extras_finish_step
      end function extras_finish_step

      
      
      subroutine extras_after_evolve(id, ierr)
         integer, intent(in) :: id
         integer, intent(out) :: ierr
         type (star_info), pointer :: s
         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return
      end subroutine extras_after_evolve

      end module run_star_extras
      

